Environmental Effects in Post-Minkowskian Dynamics: Effective Field Theory, Feynman Rules, and Ward Identities for Compact Objects in Relativistic Fluids

We develop a hydrodynamic effective field theory for the gravitational dynamics of compact objects moving through an inviscid fluid environment. The fluid is described by the effective theory of perfect fluids, whose Goldstone phonons are kept as explicit fields coupled to gravity. We establish a consistent power counting for the resulting Feynman rules and derive the propagators and interaction vertices through four points in $D$ dimensions, together with the generalized on-shell Ward identities they obey. These identities relate amplitudes with an external graviton to those with the graviton replaced by a phonon, and thus provide nontrivial checks on higher-order calculations. As an application, we recover the leading-order relativistic dynamical-friction force from the tree-level amplitude for single-phonon emission. This work is a first step towards a toolkit for incorporating environmental effects into the scattering-amplitude pipeline used in post-Minkowskian calculations.

==> anc/FeynmanRules.m <==
(* ::Package:: *)

(* Feynman rules for "Environmental Effects in Post-Minkowskian Dynamics: Effective Field Theory, Feynman Rules, and Ward Identities for Compact Objects in Relativistic Fluids" by Zvi Bern, Samuel Degen, Enrico Herrmann, Mikhail P. Solon, and Anna M. Wolz. This file contains the non-interacting basis propagators, the h-pi mixing insertion, and all three- and four-point vertices. *)

(* NOTATION *)
(* Propagator[{field, field}, {momentum, endpoint indices}] lists the momentum labels and indices of a propagator. V[{fields}, {{momentum, indices}, ...}] lists the field content and the momentum and indices of each leg in an interaction vertex. We use the field labels pi for phonon, chi for scalar perturber of mass m, and h for graviton. All vertex momenta are outgoing and we use mostly minus metric (+---), reporting Feynman rules in D=4 or D=4-2*epsilon spacetime dimensions. The constants and Wilson coefficients are 
kappa=Sqrt[32 Pi G_Newton], 
squared sound speed cs2=f''(1), 
lambda=1/Sqrt[w_0], 
f3=f'''(1), and 
f4=f''''(1). 
All momentum p[mu] in the Feynman rules have upstairs indices, p^mu. epsilon is an infinitesimal used in the Feynman prescription of propagators. *)

(* "eta" is the flat space metric (+---) with all upstairs indices, 0 <= mu,nu <= 3. *)
eta[mu_Integer, nu_Integer] := DiagonalMatrix[{1, -1, -1, -1}][[mu + 1, nu + 1]];
etaDown[mu_, nu_] := eta[mu, nu];

(* "dot" is the contraction of two 4 vectors with the downstairs-indices flat space metric *)
dot[p_, q_] := Sum[ p[mu] q[nu] etaDown[mu, nu], {mu, 0, 3}, {nu, 0, 3}];

(* "delta" is the spatial kronecker delta with upstairs indices 1 <= i,j <= 3. Though, up vs down doesn't matter for spatial indices as they have no sign convention. *)
delta[i_Integer, j_Integer] := IdentityMatrix[3][[i, j]];

(* "spatialProjector" indicates the projection of the Lorentz indices mu, nu onto the spatial kronecker delta *)
spatialProjector[mu_, nu_] := Sum[eta[i, mu]*eta[i, nu], {i, 1, 3}];

(* PROPAGATORS & 2-POINT VERTICES *)
(* phonon propagator (pi): Fig. 2(a). *)
Propagator[{pi, pi}, {k_, a_, b_}] := I*(delta[a, b]/(k[0]^2 + I*epsilon) + cs2*k[a]*k[b]/((k[0]^2 + I*epsilon)*(k[0]^2 - cs2*Sum[k[i]^2, {i, 1, 3}] + I*epsilon)));

(* graviton propagator (h) in de Donder gauge: Fig. 2(b). *)
Propagator[{h, h}, {k_, mu_, nu_, rho_, sigma_}] := I*(eta[mu, rho]*eta[nu, sigma] + eta[mu, sigma]*eta[nu, rho] - (2/(D - 2))*eta[mu, nu]*eta[rho, sigma])/(2*(k[0]^2 - Sum[k[i]^2, {i, 1, 3}] + I*epsilon));

(* massive scalar probe (chi) propagator: Fig. 2(c). *)
Propagator[{chi, chi}, {p_}] := I/(p[0]^2 - Sum[p[i]^2, {i, 1, 3}] - m^2 + I*epsilon);

(* phonon-graviton mixing with the phonon momentum k outgoing: Fig. 2(d). *)
V[{h, pi}, {{q_, mu_, nu_}, {k_, a_}}] := -(kappa/(2*lambda))*(k[a]*(cs2*(eta[0, mu]*eta[0, nu] - eta[mu, nu]) + eta[0, mu]*eta[0, nu]) - k[0]*(eta[0, nu]*eta[a, mu] + eta[0, mu]*eta[a, nu]));


(* 3-POINT VERTICES *)
(* pi^3 pure fluid interaction: Fig. 3(e). *)
V[{pi, pi, pi}, {{k1_, a1_}, {k2_, a2_}, {k3_, a3_}}] := lambda*(k1[a2]*k2[a3]*k3[a1] + k1[a3]*k2[a1]*k3[a2] + (1 + 3*cs2 + f3)*k1[a1]*k2[a2]*k3[a3] + (k3[a2]*delta[a1, a3] + k3[a1]*delta[a2, a3])*k1[0]*k2[0] + (k2[a3]*delta[a1, a2] + k2[a1]*delta[a2, a3])*k1[0]*k3[0] + (k1[a3]*delta[a1, a2] + k1[a2]*delta[a1, a3])*k2[0]*k3[0] + (-1 - cs2)*(k3[a3]*(k1[a2]*k2[a1] + delta[a1, a2]*k1[0]*k2[0]) + k2[a2]*(k1[a3]*k3[a1] + delta[a1, a3]*k1[0]*k3[0]) + k1[a1]*(k2[a3]*k3[a2] + delta[a2, a3]*k2[0]*k3[0])));

(* h pi pi: Fig. 3(f). *)
V[{h, pi, pi}, {{q_, mu_, nu_}, {k1_, a1_}, {k2_, a2_}}] := (I*kappa/2)*((eta[0, mu]*eta[0, nu] - eta[mu, nu])*((2*cs2 + f3)*k1[a1]*k2[a2] - cs2*(k1[0]*k2[0]*delta[a1, a2] + k2[a1]*k1[a2])) + eta[0, mu]*eta[0, nu]*((1 + cs2)*k1[a1]*k2[a2] + k1[0]*k2[0]*delta[a1, a2] - k2[a1]*k1[a2]) + k1[0]*k2[0]*(eta[a1, mu]*eta[a2, nu] + eta[a1, nu]*eta[a2, mu]) + (k2[0]*k1[a2] - (1 + cs2)*k1[0]*k2[a2])*(eta[0, mu]*eta[a1, nu] + eta[0, nu]*eta[a1, mu]) + (k1[0]*k2[a1] - (1 + cs2)*k2[0]*k1[a1])*(eta[0, mu]*eta[a2, nu] + eta[0, nu]*eta[a2, mu]));

(* h h pi: Fig. 3(g). *)
V[{h, h, pi}, {{q1_, mu_, nu_}, {q2_, rho_, sigma_}, {k_, a_}}] := (kappa^2*(k[a]*(eta[0, mu]*eta[0, nu]*eta[0, rho]*eta[0, sigma] + cs2*(eta[0, nu]*eta[0, sigma]*(eta[0, mu]*eta[0, rho] - eta[mu, rho]) + eta[0, nu]*eta[0, rho]*(eta[0, mu]*eta[0, sigma] - eta[mu, sigma]) + eta[0, mu]*eta[0, sigma]*(eta[0, nu]*eta[0, rho] - eta[nu, rho]) + eta[0, mu]*eta[0, rho]*(eta[0, nu]*eta[0, sigma] - eta[nu, sigma])) - cs2*((eta[0, mu]*eta[0, sigma] - eta[mu, sigma])*(eta[0, nu]*eta[0, rho] - eta[nu, rho]) + (eta[0, mu]*eta[0, rho] - eta[mu, rho])*(eta[0, nu]*eta[0, sigma] - eta[nu, sigma])) - cs2*(eta[0, rho]*eta[0, sigma]*(eta[0, mu]*eta[0, nu] - eta[mu, nu]) + eta[0, mu]*eta[0, nu]*(eta[0, rho]*eta[0, sigma] - eta[rho, sigma])) - (cs2 + f3)*(eta[0, mu]*eta[0, nu] - eta[mu, nu])*(eta[0, rho]*eta[0, sigma] - eta[rho, sigma])) - ((eta[0, rho]*eta[0, sigma] - cs2*(eta[0, rho]*eta[0, sigma] - eta[rho, sigma]))*(eta[0, nu]*eta[a, mu] + eta[0, mu]*eta[a, nu]) + (eta[0, mu]*eta[0, nu] - cs2*(eta[0, mu]*eta[0, nu] - eta[mu, nu]))*(eta[0, sigma]*eta[a, rho] + eta[0, rho]*eta[a, sigma]))*k[0]))/(4*lambda);

(* h^3 pure gravity interaction: Fig. 3(h). *)
V[{h, h, h}, {{q1_, mu_, nu_}, {q2_, rho_, sigma_}, {q3_, alpha_, beta_}}] := -I*kappa*((q1[rho]*q1[sigma]*eta[alpha, nu]*eta[beta, mu])/2 + (q1[sigma]*q3[rho]*eta[alpha, nu]*eta[beta, mu])/4 + (q1[rho]*q3[sigma]*eta[alpha, nu]*eta[beta, mu])/4 + (q3[rho]*q3[sigma]*eta[alpha, nu]*eta[beta, mu])/2 + (q1[sigma]*q2[nu]*eta[alpha, rho]*eta[beta, mu])/4 + (q1[sigma]*q3[nu]*eta[alpha, rho]*eta[beta, mu])/4 + (q2[nu]*q3[sigma]*eta[alpha, rho]*eta[beta, mu])/4 + (q1[rho]*q2[nu]*eta[alpha, sigma]*eta[beta, mu])/4 + (q1[rho]*q3[nu]*eta[alpha, sigma]*eta[beta, mu])/4 + (q2[nu]*q3[rho]*eta[alpha, sigma]*eta[beta, mu])/4 + (q1[rho]*q1[sigma]*eta[alpha, mu]*eta[beta, nu])/2 + (q1[sigma]*q3[rho]*eta[alpha, mu]*eta[beta, nu])/4 + (q1[rho]*q3[sigma]*eta[alpha, mu]*eta[beta, nu])/4 + (q3[rho]*q3[sigma]*eta[alpha, mu]*eta[beta, nu])/2 + (q1[sigma]*q2[mu]*eta[alpha, rho]*eta[beta, nu])/4 + (q1[sigma]*q3[mu]*eta[alpha, rho]*eta[beta, nu])/4 + (q2[mu]*q3[sigma]*eta[alpha, rho]*eta[beta, nu])/4 + (q1[rho]*q2[mu]*eta[alpha, sigma]*eta[beta, nu])/4 + (q1[rho]*q3[mu]*eta[alpha, sigma]*eta[beta, nu])/4 + (q2[mu]*q3[rho]*eta[alpha, sigma]*eta[beta, nu])/4 + (q1[sigma]*q2[nu]*eta[alpha, mu]*eta[beta, rho])/4 + (q1[sigma]*q3[nu]*eta[alpha, mu]*eta[beta, rho])/4 + (q2[nu]*q3[sigma]*eta[alpha, mu]*eta[beta, rho])/4 + (q1[sigma]*q2[mu]*eta[alpha, nu]*eta[beta, rho])/4 + (q1[sigma]*q3[mu]*eta[alpha, nu]*eta[beta, rho])/4 + (q2[mu]*q3[sigma]*eta[alpha, nu]*eta[beta, rho])/4 + (q2[mu]*q2[nu]*eta[alpha, sigma]*eta[beta, rho])/2 + (q2[nu]*q3[mu]*eta[alpha, sigma]*eta[beta, rho])/4 + (q2[mu]*q3[nu]*eta[alpha, sigma]*eta[beta, rho])/4 + (q3[mu]*q3[nu]*eta[alpha, sigma]*eta[beta, rho])/2 + (q1[rho]*q2[nu]*eta[alpha, mu]*eta[beta, sigma])/4 + (q1[rho]*q3[nu]*eta[alpha, mu]*eta[beta, sigma])/4 + (q2[nu]*q3[rho]*eta[alpha, mu]*eta[beta, sigma])/4 + (q1[rho]*q2[mu]*eta[alpha, nu]*eta[beta, sigma])/4 + (q1[rho]*q3[mu]*eta[alpha, nu]*eta[beta, sigma])/4 + (q2[mu]*q3[rho]*eta[alpha, nu]*eta[beta, sigma])/4 + (q2[mu]*q2[nu]*eta[alpha, rho]*eta[beta, sigma])/2 + (q2[nu]*q3[mu]*eta[alpha, rho]*eta[beta, sigma])/4 + (q2[mu]*q3[nu]*eta[alpha, rho]*eta[beta, sigma])/4 + (q3[mu]*q3[nu]*eta[alpha, rho]*eta[beta, sigma])/2 - (q1[rho]*q1[sigma]*eta[alpha, beta]*eta[mu, nu])/2 - (q3[rho]*q3[sigma]*eta[alpha, beta]*eta[mu, nu])/2 + (q1[beta]*q1[sigma]*eta[alpha, rho]*eta[mu, nu])/2 - (q2[beta]*q3[sigma]*eta[alpha, rho]*eta[mu, nu])/4 + (q1[beta]*q1[rho]*eta[alpha, sigma]*eta[mu, nu])/2 - (q2[beta]*q3[rho]*eta[alpha, sigma]*eta[mu, nu])/4 + (q1[alpha]*q1[sigma]*eta[beta, rho]*eta[mu, nu])/2 - (q2[alpha]*q3[sigma]*eta[beta, rho]*eta[mu, nu])/4 + (q1[alpha]*q1[rho]*eta[beta, sigma]*eta[mu, nu])/2 - (q2[alpha]*q3[rho]*eta[beta, sigma]*eta[mu, nu])/4 - (q1[sigma]*q2[nu]*eta[alpha, beta]*eta[mu, rho])/4 + (q3[nu]*q3[sigma]*eta[alpha, beta]*eta[mu, rho])/2 + (q1[sigma]*q2[beta]*eta[alpha, nu]*eta[mu, rho])/4 + (q1[beta]*q3[sigma]*eta[alpha, nu]*eta[mu, rho])/4 + (q2[beta]*q3[sigma]*eta[alpha, nu]*eta[mu, rho])/4 + (q1[beta]*q2[nu]*eta[alpha, sigma]*eta[mu, rho])/4 + (q1[beta]*q3[nu]*eta[alpha, sigma]*eta[mu, rho])/4 + (q2[beta]*q3[nu]*eta[alpha, sigma]*eta[mu, rho])/4 + (q1[sigma]*q2[alpha]*eta[beta, nu]*eta[mu, rho])/4 + (q1[alpha]*q3[sigma]*eta[beta, nu]*eta[mu, rho])/4 + (q2[alpha]*q3[sigma]*eta[beta, nu]*eta[mu, rho])/4 + (q1[alpha]*q2[nu]*eta[beta, sigma]*eta[mu, rho])/4 + (q1[alpha]*q3[nu]*eta[beta, sigma]*eta[mu, rho])/4 + (q2[alpha]*q3[nu]*eta[beta, sigma]*eta[mu, rho])/4 - (q1[rho]*q2[nu]*eta[alpha, beta]*eta[mu, sigma])/4 + (q3[nu]*q3[rho]*eta[alpha, beta]*eta[mu, sigma])/2 + (q1[rho]*q2[beta]*eta[alpha, nu]*eta[mu, sigma])/4 + (q1[beta]*q3[rho]*eta[alpha, nu]*eta[mu, sigma])/4 + (q2[beta]*q3[rho]*eta[alpha, nu]*eta[mu, sigma])/4 + (q1[beta]*q2[nu]*eta[alpha, rho]*eta[mu, sigma])/4 + (q1[beta]*q3[nu]*eta[alpha, rho]*eta[mu, sigma])/4 + (q2[beta]*q3[nu]*eta[alpha, rho]*eta[mu, sigma])/4 + (q1[rho]*q2[alpha]*eta[beta, nu]*eta[mu, sigma])/4 + (q1[alpha]*q3[rho]*eta[beta, nu]*eta[mu, sigma])/4 + (q2[alpha]*q3[rho]*eta[beta, nu]*eta[mu, sigma])/4 + (q1[alpha]*q2[nu]*eta[beta, rho]*eta[mu, sigma])/4 + (q1[alpha]*q3[nu]*eta[beta, rho]*eta[mu, sigma])/4 + (q2[alpha]*q3[nu]*eta[beta, rho]*eta[mu, sigma])/4 - (q1[sigma]*q2[mu]*eta[alpha, beta]*eta[nu, rho])/4 + (q3[mu]*q3[sigma]*eta[alpha, beta]*eta[nu, rho])/2 + (q1[sigma]*q2[beta]*eta[alpha, mu]*eta[nu, rho])/4 + (q1[beta]*q3[sigma]*eta[alpha, mu]*eta[nu, rho])/4 + (q2[beta]*q3[sigma]*eta[alpha, mu]*eta[nu, rho])/4 + (q1[beta]*q2[mu]*eta[alpha, sigma]*eta[nu, rho])/4 + (q1[beta]*q3[mu]*eta[alpha, sigma]*eta[nu, rho])/4 + (q2[beta]*q3[mu]*eta[alpha, sigma]*eta[nu, rho])/4 + (q1[sigma]*q2[alpha]*eta[beta, mu]*eta[nu, rho])/4 + (q1[alpha]*q3[sigma]*eta[beta, mu]*eta[nu, rho])/4 + (q2[alpha]*q3[sigma]*eta[beta, mu]*eta[nu, rho])/4 + (q1[alpha]*q2[mu]*eta[beta, sigma]*eta[nu, rho])/4 + (q1[alpha]*q3[mu]*eta[beta, sigma]*eta[nu, rho])/4 + (q2[alpha]*q3[mu]*eta[beta, sigma]*eta[nu, rho])/4 + (q1[alpha]*q1[beta]*eta[mu, sigma]*eta[nu, rho])/2 + (q1[beta]*q2[alpha]*eta[mu, sigma]*eta[nu, rho])/4 + (q1[alpha]*q2[beta]*eta[mu, sigma]*eta[nu, rho])/4 + (q2[alpha]*q2[beta]*eta[mu, sigma]*eta[nu, rho])/2 - (q1[rho]*q2[mu]*eta[alpha, beta]*eta[nu, sigma])/4 + (q3[mu]*q3[rho]*eta[alpha, beta]*eta[nu, sigma])/2 + (q1[rho]*q2[beta]*eta[alpha, mu]*eta[nu, sigma])/4 + (q1[beta]*q3[rho]*eta[alpha, mu]*eta[nu, sigma])/4 + (q2[beta]*q3[rho]*eta[alpha, mu]*eta[nu, sigma])/4 + (q1[beta]*q2[mu]*eta[alpha, rho]*eta[nu, sigma])/4 + (q1[beta]*q3[mu]*eta[alpha, rho]*eta[nu, sigma])/4 + (q2[beta]*q3[mu]*eta[alpha, rho]*eta[nu, sigma])/4 + (q1[rho]*q2[alpha]*eta[beta, mu]*eta[nu, sigma])/4 + (q1[alpha]*q3[rho]*eta[beta, mu]*eta[nu, sigma])/4 + (q2[alpha]*q3[rho]*eta[beta, mu]*eta[nu, sigma])/4 + (q1[alpha]*q2[mu]*eta[beta, rho]*eta[nu, sigma])/4 + (q1[alpha]*q3[mu]*eta[beta, rho]*eta[nu, sigma])/4 + (q2[alpha]*q3[mu]*eta[beta, rho]*eta[nu, sigma])/4 + (q1[alpha]*q1[beta]*eta[mu, rho]*eta[nu, sigma])/2 + (q1[beta]*q2[alpha]*eta[mu, rho]*eta[nu, sigma])/4 + (q1[alpha]*q2[beta]*eta[mu, rho]*eta[nu, sigma])/4 + (q2[alpha]*q2[beta]*eta[mu, rho]*eta[nu, sigma])/2 - (q2[mu]*q2[nu]*eta[alpha, beta]*eta[rho, sigma])/2 - (q3[mu]*q3[nu]*eta[alpha, beta]*eta[rho, sigma])/2 + (q2[beta]*q2[nu]*eta[alpha, mu]*eta[rho, sigma])/2 - (q1[beta]*q3[nu]*eta[alpha, mu]*eta[rho, sigma])/4 + (q2[beta]*q2[mu]*eta[alpha, nu]*eta[rho, sigma])/2 - (q1[beta]*q3[mu]*eta[alpha, nu]*eta[rho, sigma])/4 + (q2[alpha]*q2[nu]*eta[beta, mu]*eta[rho, sigma])/2 - (q1[alpha]*q3[nu]*eta[beta, mu]*eta[rho, sigma])/4 + (q2[alpha]*q2[mu]*eta[beta, nu]*eta[rho, sigma])/2 - (q1[alpha]*q3[mu]*eta[beta, nu]*eta[rho, sigma])/4 - (q1[alpha]*q1[beta]*eta[mu, nu]*eta[rho, sigma])/2 - (q2[alpha]*q2[beta]*eta[mu, nu]*eta[rho, sigma])/2 + (eta[alpha, sigma]*eta[beta, rho]*eta[mu, nu]*dot[q1, q2])/2 + (eta[alpha, rho]*eta[beta, sigma]*eta[mu, nu]*dot[q1, q2])/2 - (eta[alpha, sigma]*eta[beta, nu]*eta[mu, rho]*dot[q1, q2])/4 - (eta[alpha, nu]*eta[beta, sigma]*eta[mu, rho]*dot[q1, q2])/4 - (eta[alpha, rho]*eta[beta, nu]*eta[mu, sigma]*dot[q1, q2])/4 - (eta[alpha, nu]*eta[beta, rho]*eta[mu, sigma]*dot[q1, q2])/4 - (eta[alpha, sigma]*eta[beta, mu]*eta[nu, rho]*dot[q1, q2])/4 - (eta[alpha, mu]*eta[beta, sigma]*eta[nu, rho]*dot[q1, q2])/4 + (eta[alpha, beta]*eta[mu, sigma]*eta[nu, rho]*dot[q1, q2])/4 - (eta[alpha, rho]*eta[beta, mu]*eta[nu, sigma]*dot[q1, q2])/4 - (eta[alpha, mu]*eta[beta, rho]*eta[nu, sigma]*dot[q1, q2])/4 + (eta[alpha, beta]*eta[mu, rho]*eta[nu, sigma]*dot[q1, q2])/4 + (eta[alpha, nu]*eta[beta, mu]*eta[rho, sigma]*dot[q1, q2])/2 + (eta[alpha, mu]*eta[beta, nu]*eta[rho, sigma]*dot[q1, q2])/2 - (eta[alpha, beta]*eta[mu, nu]*eta[rho, sigma]*dot[q1, q2])/2 + (eta[alpha, sigma]*eta[beta, rho]*eta[mu, nu]*dot[q1, q3])/2 + (eta[alpha, rho]*eta[beta, sigma]*eta[mu, nu]*dot[q1, q3])/2 - (eta[alpha, sigma]*eta[beta, nu]*eta[mu, rho]*dot[q1, q3])/4 - (eta[alpha, nu]*eta[beta, sigma]*eta[mu, rho]*dot[q1, q3])/4 - (eta[alpha, rho]*eta[beta, nu]*eta[mu, sigma]*dot[q1, q3])/4 - (eta[alpha, nu]*eta[beta, rho]*eta[mu, sigma]*dot[q1, q3])/4 - (eta[alpha, sigma]*eta[beta, mu]*eta[nu, rho]*dot[q1, q3])/4 - (eta[alpha, mu]*eta[beta, sigma]*eta[nu, rho]*dot[q1, q3])/4 + (eta[alpha, beta]*eta[mu, sigma]*eta[nu, rho]*dot[q1, q3])/2 - (eta[alpha, rho]*eta[beta, mu]*eta[nu, sigma]*dot[q1, q3])/4 - (eta[alpha, mu]*eta[beta, rho]*eta[nu, sigma]*dot[q1, q3])/4 + (eta[alpha, beta]*eta[mu, rho]*eta[nu, sigma]*dot[q1, q3])/2 + (eta[alpha, nu]*eta[beta, mu]*eta[rho, sigma]*dot[q1, q3])/4 + (eta[alpha, mu]*eta[beta, nu]*eta[rho, sigma]*dot[q1, q3])/4 - (eta[alpha, beta]*eta[mu, nu]*eta[rho, sigma]*dot[q1, q3])/2 + (eta[alpha, sigma]*eta[beta, rho]*eta[mu, nu]*dot[q2, q3])/4 + (eta[alpha, rho]*eta[beta, sigma]*eta[mu, nu]*dot[q2, q3])/4 - (eta[alpha, sigma]*eta[beta, nu]*eta[mu, rho]*dot[q2, q3])/4 - (eta[alpha, nu]*eta[beta, sigma]*eta[mu, rho]*dot[q2, q3])/4 - (eta[alpha, rho]*eta[beta, nu]*eta[mu, sigma]*dot[q2, q3])/4 - (eta[alpha, nu]*eta[beta, rho]*eta[mu, sigma]*dot[q2, q3])/4 - (eta[alpha, sigma]*eta[beta, mu]*eta[nu, rho]*dot[q2, q3])/4 - (eta[alpha, mu]*eta[beta, sigma]*eta[nu, rho]*dot[q2, q3])/4 + (eta[alpha, beta]*eta[mu, sigma]*eta[nu, rho]*dot[q2, q3])/2 - (eta[alpha, rho]*eta[beta, mu]*eta[nu, sigma]*dot[q2, q3])/4 - (eta[alpha, mu]*eta[beta, rho]*eta[nu, sigma]*dot[q2, q3])/4 + (eta[alpha, beta]*eta[mu, rho]*eta[nu, sigma]*dot[q2, q3])/2 + (eta[alpha, nu]*eta[beta, mu]*eta[rho, sigma]*dot[q2, q3])/2 + (eta[alpha, mu]*eta[beta, nu]*eta[rho, sigma]*dot[q2, q3])/2 - (eta[alpha, beta]*eta[mu, nu]*eta[rho, sigma]*dot[q2, q3])/2);

(* h chi^2 gravity-probe interaction: Fig. 3(i). *)
V[{h, chi, chi}, {{q_, mu_, nu_}, {p1_}, {p2_}}] := (I*kappa/2)*(p1[nu]*p2[mu] + p1[mu]*p2[nu] - eta[mu, nu]*(m^2 + dot[p1, p2]));


(* 4-POINT VERTICES *)
(* pi^4 pure fluid interaction: Fig. 10(j). *)
V[{pi, pi, pi, pi}, {{k1_, a1_}, {k2_, a2_}, {k3_, a3_}, {k4_, a4_}}] := I*lambda^2*((1 - cs2)*delta[a1, a4]*delta[a2, a3]*k1[0]*k2[0]*k3[0]*k4[0] + (1 - cs2)*delta[a1, a3]*delta[a2, a4]*k1[0]*k2[0]*k3[0]*k4[0] + (1 - cs2)*delta[a1, a2]*delta[a3, a4]*k1[0]*k2[0]*k3[0]*k4[0] + (-1 - cs2)*delta[a3, a4]*k1[a2]*k2[a1]*k3[0]*k4[0] + delta[a2, a4]*k1[a3]*k2[a1]*k3[0]*k4[0] + delta[a2, a3]*k1[a4]*k2[a1]*k3[0]*k4[0] + (1 + 3*cs2 + f3)*delta[a3, a4]*k1[a1]*k2[a2]*k3[0]*k4[0] + (-1 - cs2)*delta[a1, a4]*k1[a3]*k2[a2]*k3[0]*k4[0] + (-1 - cs2)*delta[a1, a3]*k1[a4]*k2[a2]*k3[0]*k4[0] + (-1 - cs2)*delta[a2, a4]*k1[a1]*k2[a3]*k3[0]*k4[0] + delta[a1, a4]*k1[a2]*k2[a3]*k3[0]*k4[0] + delta[a1, a2]*k1[a4]*k2[a3]*k3[0]*k4[0] + (-1 - cs2)*delta[a2, a3]*k1[a1]*k2[a4]*k3[0]*k4[0] + delta[a1, a3]*k1[a2]*k2[a4]*k3[0]*k4[0] + delta[a1, a2]*k1[a3]*k2[a4]*k3[0]*k4[0] + delta[a3, a4]*k1[a2]*k2[0]*k3[a1]*k4[0] + (-1 - cs2)*delta[a2, a4]*k1[a3]*k2[0]*k3[a1]*k4[0] + delta[a2, a3]*k1[a4]*k2[0]*k3[a1]*k4[0] + (-1 - cs2)*delta[a3, a4]*k1[0]*k2[a2]*k3[a1]*k4[0] + delta[a2, a4]*k1[0]*k2[a3]*k3[a1]*k4[0] + delta[a2, a3]*k1[0]*k2[a4]*k3[a1]*k4[0] + (-1 - cs2)*delta[a3, a4]*k1[a1]*k2[0]*k3[a2]*k4[0] + delta[a1, a4]*k1[a3]*k2[0]*k3[a2]*k4[0] + delta[a1, a3]*k1[a4]*k2[0]*k3[a2]*k4[0] + delta[a3, a4]*k1[0]*k2[a1]*k3[a2]*k4[0] + (-1 - cs2)*delta[a1, a4]*k1[0]*k2[a3]*k3[a2]*k4[0] + delta[a1, a3]*k1[0]*k2[a4]*k3[a2]*k4[0] + (1 + 3*cs2 + f3)*delta[a2, a4]*k1[a1]*k2[0]*k3[a3]*k4[0] + (-1 - cs2)*delta[a1, a4]*k1[a2]*k2[0]*k3[a3]*k4[0] + (-1 - cs2)*delta[a1, a2]*k1[a4]*k2[0]*k3[a3]*k4[0] + (-1 - cs2)*delta[a2, a4]*k1[0]*k2[a1]*k3[a3]*k4[0] + (1 + 3*cs2 + f3)*delta[a1, a4]*k1[0]*k2[a2]*k3[a3]*k4[0] + (-1 - cs2)*delta[a1, a2]*k1[0]*k2[a4]*k3[a3]*k4[0] + (-1 - cs2)*delta[a2, a3]*k1[a1]*k2[0]*k3[a4]*k4[0] + delta[a1, a3]*k1[a2]*k2[0]*k3[a4]*k4[0] + delta[a1, a2]*k1[a3]*k2[0]*k3[a4]*k4[0] + delta[a2, a3]*k1[0]*k2[a1]*k3[a4]*k4[0] + (-1 - cs2)*delta[a1, a3]*k1[0]*k2[a2]*k3[a4]*k4[0] + delta[a1, a2]*k1[0]*k2[a3]*k3[a4]*k4[0] + delta[a3, a4]*k1[a2]*k2[0]*k3[0]*k4[a1] + delta[a2, a4]*k1[a3]*k2[0]*k3[0]*k4[a1] + (-1 - cs2)*delta[a2, a3]*k1[a4]*k2[0]*k3[0]*k4[a1] + (-1 - cs2)*delta[a3, a4]*k1[0]*k2[a2]*k3[0]*k4[a1] + delta[a2, a4]*k1[0]*k2[a3]*k3[0]*k4[a1] + delta[a2, a3]*k1[0]*k2[a4]*k3[0]*k4[a1] + delta[a3, a4]*k1[0]*k2[0]*k3[a2]*k4[a1] - cs2*k1[a3]*k2[a4]*k3[a2]*k4[a1] + (-1 - cs2)*delta[a2, a4]*k1[0]*k2[0]*k3[a3]*k4[a1] + (2*cs2 + f3)*k1[a4]*k2[a2]*k3[a3]*k4[a1] + delta[a2, a3]*k1[0]*k2[0]*k3[a4]*k4[a1] - cs2*k1[a2]*k2[a3]*k3[a4]*k4[a1] + (-1 - cs2)*delta[a3, a4]*k1[a1]*k2[0]*k3[0]*k4[a2] + delta[a1, a4]*k1[a3]*k2[0]*k3[0]*k4[a2] + delta[a1, a3]*k1[a4]*k2[0]*k3[0]*k4[a2] + delta[a3, a4]*k1[0]*k2[a1]*k3[0]*k4[a2] + delta[a1, a4]*k1[0]*k2[a3]*k3[0]*k4[a2] + (-1 - cs2)*delta[a1, a3]*k1[0]*k2[a4]*k3[0]*k4[a2] + delta[a3, a4]*k1[0]*k2[0]*k3[a1]*k4[a2] - cs2*k1[a4]*k2[a3]*k3[a1]*k4[a2] + (-1 - cs2)*delta[a1, a4]*k1[0]*k2[0]*k3[a3]*k4[a2] + (2*cs2 + f3)*k1[a1]*k2[a4]*k3[a3]*k4[a2] + delta[a1, a3]*k1[0]*k2[0]*k3[a4]*k4[a2] - cs2*k1[a3]*k2[a1]*k3[a4]*k4[a2] + (-1 - cs2)*delta[a2, a4]*k1[a1]*k2[0]*k3[0]*k4[a3] + delta[a1, a4]*k1[a2]*k2[0]*k3[0]*k4[a3] + delta[a1, a2]*k1[a4]*k2[0]*k3[0]*k4[a3] + delta[a2, a4]*k1[0]*k2[a1]*k3[0]*k4[a3] + (-1 - cs2)*delta[a1, a4]*k1[0]*k2[a2]*k3[0]*k4[a3] + delta[a1, a2]*k1[0]*k2[a4]*k3[0]*k4[a3] + delta[a2, a4]*k1[0]*k2[0]*k3[a1]*k4[a3] - cs2*k1[a2]*k2[a4]*k3[a1]*k4[a3] + delta[a1, a4]*k1[0]*k2[0]*k3[a2]*k4[a3] - cs2*k1[a4]*k2[a1]*k3[a2]*k4[a3] + (-1 - cs2)*delta[a1, a2]*k1[0]*k2[0]*k3[a4]*k4[a3] + (2*cs2 + f3)*k1[a1]*k2[a2]*k3[a4]*k4[a3] + (1 + 3*cs2 + f3)*delta[a2, a3]*k1[a1]*k2[0]*k3[0]*k4[a4] + (-1 - cs2)*delta[a1, a3]*k1[a2]*k2[0]*k3[0]*k4[a4] + (-1 - cs2)*delta[a1, a2]*k1[a3]*k2[0]*k3[0]*k4[a4] + (-1 - cs2)*delta[a2, a3]*k1[0]*k2[a1]*k3[0]*k4[a4] + (1 + 3*cs2 + f3)*delta[a1, a3]*k1[0]*k2[a2]*k3[0]*k4[a4] + (-1 - cs2)*delta[a1, a2]*k1[0]*k2[a3]*k3[0]*k4[a4] + (-1 - cs2)*delta[a2, a3]*k1[0]*k2[0]*k3[a1]*k4[a4] + (2*cs2 + f3)*k1[a3]*k2[a2]*k3[a1]*k4[a4] + (-1 - cs2)*delta[a1, a3]*k1[0]*k2[0]*k3[a2]*k4[a4] + (2*cs2 + f3)*k1[a1]*k2[a3]*k3[a2]*k4[a4] + (1 + 3*cs2 + f3)*delta[a1, a2]*k1[0]*k2[0]*k3[a3]*k4[a4] + (2*cs2 + f3)*k1[a2]*k2[a1]*k3[a3]*k4[a4] + (-6*cs2 - 6*f3 - f4)*k1[a1]*k2[a2]*k3[a3]*k4[a4]);

(* h pi^3 vertex: Fig. 10(k). *)
V[{h, pi, pi, pi}, {{q_, mu_, nu_}, {k1_, a1_}, {k2_, a2_}, {k3_, a3_}}] := kappa*lambda*(((-1 + cs2)*delta[a2, a3]*eta[0, nu]*eta[a1, mu]*k1[0]*k2[0]*k3[0])/2 + ((-1 + cs2)*delta[a2, a3]*eta[0, mu]*eta[a1, nu]*k1[0]*k2[0]*k3[0])/2 + ((-1 + cs2)*delta[a1, a3]*eta[0, nu]*eta[a2, mu]*k1[0]*k2[0]*k3[0])/2 + ((-1 + cs2)*delta[a1, a3]*eta[0, mu]*eta[a2, nu]*k1[0]*k2[0]*k3[0])/2 + ((-1 + cs2)*delta[a1, a2]*eta[0, nu]*eta[a3, mu]*k1[0]*k2[0]*k3[0])/2 + ((-1 + cs2)*delta[a1, a2]*eta[0, mu]*eta[a3, nu]*k1[0]*k2[0]*k3[0])/2 + ((1 - cs2 - f3)*delta[a2, a3]*eta[0, mu]*eta[0, nu]*k1[a1]*k2[0]*k3[0])/2 + ((1 + cs2)*eta[a2, nu]*eta[a3, mu]*k1[a1]*k2[0]*k3[0])/2 + ((1 + cs2)*eta[a2, mu]*eta[a3, nu]*k1[a1]*k2[0]*k3[0])/2 + ((2*cs2 + f3)*delta[a2, a3]*eta[mu, nu]*k1[a1]*k2[0]*k3[0])/2 + ((-1 + cs2)*delta[a1, a3]*eta[0, mu]*eta[0, nu]*k1[a2]*k2[0]*k3[0])/2 - (eta[a1, nu]*eta[a3, mu]*k1[a2]*k2[0]*k3[0])/2 - (eta[a1, mu]*eta[a3, nu]*k1[a2]*k2[0]*k3[0])/2 - (cs2*delta[a1, a3]*eta[mu, nu]*k1[a2]*k2[0]*k3[0])/2 + ((-1 + cs2)*delta[a1, a2]*eta[0, mu]*eta[0, nu]*k1[a3]*k2[0]*k3[0])/2 - (eta[a1, nu]*eta[a2, mu]*k1[a3]*k2[0]*k3[0])/2 - (eta[a1, mu]*eta[a2, nu]*k1[a3]*k2[0]*k3[0])/2 - (cs2*delta[a1, a2]*eta[mu, nu]*k1[a3]*k2[0]*k3[0])/2 + ((-1 + cs2)*delta[a2, a3]*eta[0, mu]*eta[0, nu]*k1[0]*k2[a1]*k3[0])/2 - (eta[a2, nu]*eta[a3, mu]*k1[0]*k2[a1]*k3[0])/2 - (eta[a2, mu]*eta[a3, nu]*k1[0]*k2[a1]*k3[0])/2 - (cs2*delta[a2, a3]*eta[mu, nu]*k1[0]*k2[a1]*k3[0])/2 + ((1 + cs2)*eta[0, nu]*eta[a3, mu]*k1[a2]*k2[a1]*k3[0])/2 + ((1 + cs2)*eta[0, mu]*eta[a3, nu]*k1[a2]*k2[a1]*k3[0])/2 - (eta[0, nu]*eta[a2, mu]*k1[a3]*k2[a1]*k3[0])/2 - (eta[0, mu]*eta[a2, nu]*k1[a3]*k2[a1]*k3[0])/2 + ((1 - cs2 - f3)*delta[a1, a3]*eta[0, mu]*eta[0, nu]*k1[0]*k2[a2]*k3[0])/2 + ((1 + cs2)*eta[a1, nu]*eta[a3, mu]*k1[0]*k2[a2]*k3[0])/2 + ((1 + cs2)*eta[a1, mu]*eta[a3, nu]*k1[0]*k2[a2]*k3[0])/2 + ((2*cs2 + f3)*delta[a1, a3]*eta[mu, nu]*k1[0]*k2[a2]*k3[0])/2 + ((-1 - 3*cs2 - f3)*eta[0, nu]*eta[a3, mu]*k1[a1]*k2[a2]*k3[0])/2 + ((-1 - 3*cs2 - f3)*eta[0, mu]*eta[a3, nu]*k1[a1]*k2[a2]*k3[0])/2 + ((1 + cs2)*eta[0, nu]*eta[a1, mu]*k1[a3]*k2[a2]*k3[0])/2 + ((1 + cs2)*eta[0, mu]*eta[a1, nu]*k1[a3]*k2[a2]*k3[0])/2 + ((-1 + cs2)*delta[a1, a2]*eta[0, mu]*eta[0, nu]*k1[0]*k2[a3]*k3[0])/2 - (eta[a1, nu]*eta[a2, mu]*k1[0]*k2[a3]*k3[0])/2 - (eta[a1, mu]*eta[a2, nu]*k1[0]*k2[a3]*k3[0])/2 - (cs2*delta[a1, a2]*eta[mu, nu]*k1[0]*k2[a3]*k3[0])/2 + ((1 + cs2)*eta[0, nu]*eta[a2, mu]*k1[a1]*k2[a3]*k3[0])/2 + ((1 + cs2)*eta[0, mu]*eta[a2, nu]*k1[a1]*k2[a3]*k3[0])/2 - (eta[0, nu]*eta[a1, mu]*k1[a2]*k2[a3]*k3[0])/2 - (eta[0, mu]*eta[a1, nu]*k1[a2]*k2[a3]*k3[0])/2 + ((-1 + cs2)*delta[a2, a3]*eta[0, mu]*eta[0, nu]*k1[0]*k2[0]*k3[a1])/2 - (eta[a2, nu]*eta[a3, mu]*k1[0]*k2[0]*k3[a1])/2 - (eta[a2, mu]*eta[a3, nu]*k1[0]*k2[0]*k3[a1])/2 - (cs2*delta[a2, a3]*eta[mu, nu]*k1[0]*k2[0]*k3[a1])/2 - (eta[0, nu]*eta[a3, mu]*k1[a2]*k2[0]*k3[a1])/2 - (eta[0, mu]*eta[a3, nu]*k1[a2]*k2[0]*k3[a1])/2 + ((1 + cs2)*eta[0, nu]*eta[a2, mu]*k1[a3]*k2[0]*k3[a1])/2 + ((1 + cs2)*eta[0, mu]*eta[a2, nu]*k1[a3]*k2[0]*k3[a1])/2 + ((1 + cs2)*eta[0, nu]*eta[a3, mu]*k1[0]*k2[a2]*k3[a1])/2 + ((1 + cs2)*eta[0, mu]*eta[a3, nu]*k1[0]*k2[a2]*k3[a1])/2 + ((-1 - 3*cs2 - f3)*eta[0, mu]*eta[0, nu]*k1[a3]*k2[a2]*k3[a1])/2 + ((2*cs2 + f3)*eta[mu, nu]*k1[a3]*k2[a2]*k3[a1])/2 - (eta[0, nu]*eta[a2, mu]*k1[0]*k2[a3]*k3[a1])/2 - (eta[0, mu]*eta[a2, nu]*k1[0]*k2[a3]*k3[a1])/2 + ((1 + cs2)*eta[0, mu]*eta[0, nu]*k1[a2]*k2[a3]*k3[a1])/2 - (cs2*eta[mu, nu]*k1[a2]*k2[a3]*k3[a1])/2 + ((-1 + cs2)*delta[a1, a3]*eta[0, mu]*eta[0, nu]*k1[0]*k2[0]*k3[a2])/2 - (eta[a1, nu]*eta[a3, mu]*k1[0]*k2[0]*k3[a2])/2 - (eta[a1, mu]*eta[a3, nu]*k1[0]*k2[0]*k3[a2])/2 - (cs2*delta[a1, a3]*eta[mu, nu]*k1[0]*k2[0]*k3[a2])/2 + ((1 + cs2)*eta[0, nu]*eta[a3, mu]*k1[a1]*k2[0]*k3[a2])/2 + ((1 + cs2)*eta[0, mu]*eta[a3, nu]*k1[a1]*k2[0]*k3[a2])/2 - (eta[0, nu]*eta[a1, mu]*k1[a3]*k2[0]*k3[a2])/2 - (eta[0, mu]*eta[a1, nu]*k1[a3]*k2[0]*k3[a2])/2 - (eta[0, nu]*eta[a3, mu]*k1[0]*k2[a1]*k3[a2])/2 - (eta[0, mu]*eta[a3, nu]*k1[0]*k2[a1]*k3[a2])/2 + ((1 + cs2)*eta[0, mu]*eta[0, nu]*k1[a3]*k2[a1]*k3[a2])/2 - (cs2*eta[mu, nu]*k1[a3]*k2[a1]*k3[a2])/2 + ((1 + cs2)*eta[0, nu]*eta[a1, mu]*k1[0]*k2[a3]*k3[a2])/2 + ((1 + cs2)*eta[0, mu]*eta[a1, nu]*k1[0]*k2[a3]*k3[a2])/2 + ((-1 - 3*cs2 - f3)*eta[0, mu]*eta[0, nu]*k1[a1]*k2[a3]*k3[a2])/2 + ((2*cs2 + f3)*eta[mu, nu]*k1[a1]*k2[a3]*k3[a2])/2 + ((1 - cs2 - f3)*delta[a1, a2]*eta[0, mu]*eta[0, nu]*k1[0]*k2[0]*k3[a3])/2 + ((1 + cs2)*eta[a1, nu]*eta[a2, mu]*k1[0]*k2[0]*k3[a3])/2 + ((1 + cs2)*eta[a1, mu]*eta[a2, nu]*k1[0]*k2[0]*k3[a3])/2 + ((2*cs2 + f3)*delta[a1, a2]*eta[mu, nu]*k1[0]*k2[0]*k3[a3])/2 + ((-1 - 3*cs2 - f3)*eta[0, nu]*eta[a2, mu]*k1[a1]*k2[0]*k3[a3])/2 + ((-1 - 3*cs2 - f3)*eta[0, mu]*eta[a2, nu]*k1[a1]*k2[0]*k3[a3])/2 + ((1 + cs2)*eta[0, nu]*eta[a1, mu]*k1[a2]*k2[0]*k3[a3])/2 + ((1 + cs2)*eta[0, mu]*eta[a1, nu]*k1[a2]*k2[0]*k3[a3])/2 + ((1 + cs2)*eta[0, nu]*eta[a2, mu]*k1[0]*k2[a1]*k3[a3])/2 + ((1 + cs2)*eta[0, mu]*eta[a2, nu]*k1[0]*k2[a1]*k3[a3])/2 + ((-1 - 3*cs2 - f3)*eta[0, mu]*eta[0, nu]*k1[a2]*k2[a1]*k3[a3])/2 + ((2*cs2 + f3)*eta[mu, nu]*k1[a2]*k2[a1]*k3[a3])/2 + ((-1 - 3*cs2 - f3)*eta[0, nu]*eta[a1, mu]*k1[0]*k2[a2]*k3[a3])/2 + ((-1 - 3*cs2 - f3)*eta[0, mu]*eta[a1, nu]*k1[0]*k2[a2]*k3[a3])/2 + ((1 + 7*cs2 + 6*f3 + f4)*eta[0, mu]*eta[0, nu]*k1[a1]*k2[a2]*k3[a3])/2 + ((-4*cs2 - 5*f3 - f4)*eta[mu, nu]*k1[a1]*k2[a2]*k3[a3])/2);

(* h^2 pi^2 vertex: Fig. 10(l). *)
V[{h, h, pi, pi}, {{q1_, mu1_, nu1_}, {q2_, mu2_, nu2_}, {k1_, a1_}, {k2_, a2_}}] := -I*kappa^2*((3*delta[a1, a2]*eta[0, mu1]*eta[0, mu2]*eta[0, nu1]*eta[0, nu2]*k1[0]*k2[0])/4 + ((1 - cs2)*eta[0, nu1]*eta[0, nu2]*eta[a1, mu2]*eta[a2, mu1]*k1[0]*k2[0])/4 + (eta[0, mu2]*eta[0, nu2]*eta[a1, nu1]*eta[a2, mu1]*k1[0]*k2[0])/4 + ((1 - cs2)*eta[0, mu2]*eta[0, nu1]*eta[a1, nu2]*eta[a2, mu1]*k1[0]*k2[0])/4 + ((1 - cs2)*eta[0, nu1]*eta[0, nu2]*eta[a1, mu1]*eta[a2, mu2]*k1[0]*k2[0])/4 + ((1 - cs2)*eta[0, mu1]*eta[0, nu2]*eta[a1, nu1]*eta[a2, mu2]*k1[0]*k2[0])/4 + (eta[0, mu1]*eta[0, nu1]*eta[a1, nu2]*eta[a2, mu2]*k1[0]*k2[0])/4 + (eta[0, mu2]*eta[0, nu2]*eta[a1, mu1]*eta[a2, nu1]*k1[0]*k2[0])/4 + ((1 - cs2)*eta[0, mu1]*eta[0, nu2]*eta[a1, mu2]*eta[a2, nu1]*k1[0]*k2[0])/4 + ((1 - cs2)*eta[0, mu1]*eta[0, mu2]*eta[a1, nu2]*eta[a2, nu1]*k1[0]*k2[0])/4 + ((1 - cs2)*eta[0, mu2]*eta[0, nu1]*eta[a1, mu1]*eta[a2, nu2]*k1[0]*k2[0])/4 + (eta[0, mu1]*eta[0, nu1]*eta[a1, mu2]*eta[a2, nu2]*k1[0]*k2[0])/4 + ((1 - cs2)*eta[0, mu1]*eta[0, mu2]*eta[a1, nu1]*eta[a2, nu2]*k1[0]*k2[0])/4 + ((-1 - cs2)*eta[0, mu2]*eta[0, nu1]*eta[0, nu2]*eta[a2, mu1]*k1[a1]*k2[0])/4 + ((-1 - cs2)*eta[0, mu1]*eta[0, nu1]*eta[0, nu2]*eta[a2, mu2]*k1[a1]*k2[0])/4 + ((-1 - cs2)*eta[0, mu1]*eta[0, mu2]*eta[0, nu2]*eta[a2, nu1]*k1[a1]*k2[0])/4 + ((-1 - cs2)*eta[0, mu1]*eta[0, mu2]*eta[0, nu1]*eta[a2, nu2]*k1[a1]*k2[0])/4 + (eta[0, mu2]*eta[0, nu1]*eta[0, nu2]*eta[a1, mu1]*k1[a2]*k2[0])/4 + (eta[0, mu1]*eta[0, nu1]*eta[0, nu2]*eta[a1, mu2]*k1[a2]*k2[0])/4 + (eta[0, mu1]*eta[0, mu2]*eta[0, nu2]*eta[a1, nu1]*k1[a2]*k2[0])/4 + (eta[0, mu1]*eta[0, mu2]*eta[0, nu1]*eta[a1, nu2]*k1[a2]*k2[0])/4 + (eta[0, mu2]*eta[0, nu1]*eta[0, nu2]*eta[a2, mu1]*k1[0]*k2[a1])/4 + (eta[0, mu1]*eta[0, nu1]*eta[0, nu2]*eta[a2, mu2]*k1[0]*k2[a1])/4 + (eta[0, mu1]*eta[0, mu2]*eta[0, nu2]*eta[a2, nu1]*k1[0]*k2[a1])/4 + (eta[0, mu1]*eta[0, mu2]*eta[0, nu1]*eta[a2, nu2]*k1[0]*k2[a1])/4 - (eta[0, mu1]*eta[0, mu2]*eta[0, nu1]*eta[0, nu2]*k1[a2]*k2[a1])/4 + ((-1 - cs2)*eta[0, mu2]*eta[0, nu1]*eta[0, nu2]*eta[a1, mu1]*k1[0]*k2[a2])/4 + ((-1 - cs2)*eta[0, mu1]*eta[0, nu1]*eta[0, nu2]*eta[a1, mu2]*k1[0]*k2[a2])/4 + ((-1 - cs2)*eta[0, mu1]*eta[0, mu2]*eta[0, nu2]*eta[a1, nu1]*k1[0]*k2[a2])/4 + ((-1 - cs2)*eta[0, mu1]*eta[0, mu2]*eta[0, nu1]*eta[a1, nu2]*k1[0]*k2[a2])/4 + ((1 + cs2)*eta[0, mu1]*eta[0, mu2]*eta[0, nu1]*eta[0, nu2]*k1[a1]*k2[a2])/4 - (cs2*delta[a1, a2]*eta[0, nu1]*eta[0, nu2]*k1[0]*k2[0]*spatialProjector[mu1, mu2])/4 - (cs2*eta[0, nu1]*eta[0, nu2]*k1[a2]*k2[a1]*spatialProjector[mu1, mu2])/4 + ((2*cs2 + f3)*eta[0, nu1]*eta[0, nu2]*k1[a1]*k2[a2]*spatialProjector[mu1, mu2])/4 - (cs2*delta[a1, a2]*eta[0, mu2]*eta[0, nu2]*k1[0]*k2[0]*spatialProjector[mu1, nu1])/4 - (cs2*eta[a1, nu2]*eta[a2, mu2]*k1[0]*k2[0]*spatialProjector[mu1, nu1])/4 - (cs2*eta[a1, mu2]*eta[a2, nu2]*k1[0]*k2[0]*spatialProjector[mu1, nu1])/4 + ((2*cs2 + f3)*eta[0, nu2]*eta[a2, mu2]*k1[a1]*k2[0]*spatialProjector[mu1, nu1])/4 + ((2*cs2 + f3)*eta[0, mu2]*eta[a2, nu2]*k1[a1]*k2[0]*spatialProjector[mu1, nu1])/4 - (cs2*eta[0, nu2]*eta[a1, mu2]*k1[a2]*k2[0]*spatialProjector[mu1, nu1])/4 - (cs2*eta[0, mu2]*eta[a1, nu2]*k1[a2]*k2[0]*spatialProjector[mu1, nu1])/4 - (cs2*eta[0, nu2]*eta[a2, mu2]*k1[0]*k2[a1]*spatialProjector[mu1, nu1])/4 - (cs2*eta[0, mu2]*eta[a2, nu2]*k1[0]*k2[a1]*spatialProjector[mu1, nu1])/4 + (cs2*eta[0, mu2]*eta[0, nu2]*k1[a2]*k2[a1]*spatialProjector[mu1, nu1])/4 + ((2*cs2 + f3)*eta[0, nu2]*eta[a1, mu2]*k1[0]*k2[a2]*spatialProjector[mu1, nu1])/4 + ((2*cs2 + f3)*eta[0, mu2]*eta[a1, nu2]*k1[0]*k2[a2]*spatialProjector[mu1, nu1])/4 + ((-2*cs2 - f3)*eta[0, mu2]*eta[0, nu2]*k1[a1]*k2[a2]*spatialProjector[mu1, nu1])/4 - (cs2*delta[a1, a2]*eta[0, mu2]*eta[0, nu1]*k1[0]*k2[0]*spatialProjector[mu1, nu2])/4 - (cs2*eta[0, mu2]*eta[0, nu1]*k1[a2]*k2[a1]*spatialProjector[mu1, nu2])/4 + ((2*cs2 + f3)*eta[0, mu2]*eta[0, nu1]*k1[a1]*k2[a2]*spatialProjector[mu1, nu2])/4 - (cs2*delta[a1, a2]*eta[0, mu1]*eta[0, nu2]*k1[0]*k2[0]*spatialProjector[mu2, nu1])/4 - (cs2*eta[0, mu1]*eta[0, nu2]*k1[a2]*k2[a1]*spatialProjector[mu2, nu1])/4 + ((2*cs2 + f3)*eta[0, mu1]*eta[0, nu2]*k1[a1]*k2[a2]*spatialProjector[mu2, nu1])/4 + (cs2*delta[a1, a2]*k1[0]*k2[0]*spatialProjector[mu1, nu2]*spatialProjector[mu2, nu1])/4 + (cs2*k1[a2]*k2[a1]*spatialProjector[mu1, nu2]*spatialProjector[mu2, nu1])/4 + ((-2*cs2 - f3)*k1[a1]*k2[a2]*spatialProjector[mu1, nu2]*spatialProjector[mu2, nu1])/4 - (cs2*delta[a1, a2]*eta[0, mu1]*eta[0, nu1]*k1[0]*k2[0]*spatialProjector[mu2, nu2])/4 - (cs2*eta[a1, nu1]*eta[a2, mu1]*k1[0]*k2[0]*spatialProjector[mu2, nu2])/4 - (cs2*eta[a1, mu1]*eta[a2, nu1]*k1[0]*k2[0]*spatialProjector[mu2, nu2])/4 + ((2*cs2 + f3)*eta[0, nu1]*eta[a2, mu1]*k1[a1]*k2[0]*spatialProjector[mu2, nu2])/4 + ((2*cs2 + f3)*eta[0, mu1]*eta[a2, nu1]*k1[a1]*k2[0]*spatialProjector[mu2, nu2])/4 - (cs2*eta[0, nu1]*eta[a1, mu1]*k1[a2]*k2[0]*spatialProjector[mu2, nu2])/4 - (cs2*eta[0, mu1]*eta[a1, nu1]*k1[a2]*k2[0]*spatialProjector[mu2, nu2])/4 - (cs2*eta[0, nu1]*eta[a2, mu1]*k1[0]*k2[a1]*spatialProjector[mu2, nu2])/4 - (cs2*eta[0, mu1]*eta[a2, nu1]*k1[0]*k2[a1]*spatialProjector[mu2, nu2])/4 + (cs2*eta[0, mu1]*eta[0, nu1]*k1[a2]*k2[a1]*spatialProjector[mu2, nu2])/4 + ((2*cs2 + f3)*eta[0, nu1]*eta[a1, mu1]*k1[0]*k2[a2]*spatialProjector[mu2, nu2])/4 + ((2*cs2 + f3)*eta[0, mu1]*eta[a1, nu1]*k1[0]*k2[a2]*spatialProjector[mu2, nu2])/4 + ((-2*cs2 - f3)*eta[0, mu1]*eta[0, nu1]*k1[a1]*k2[a2]*spatialProjector[mu2, nu2])/4 + ((cs2 + f3)*delta[a1, a2]*k1[0]*k2[0]*spatialProjector[mu1, nu1]*spatialProjector[mu2, nu2])/4 + ((cs2 + f3)*k1[a2]*k2[a1]*spatialProjector[mu1, nu1]*spatialProjector[mu2, nu2])/4 + ((-2*cs2 - 4*f3 - f4)*k1[a1]*k2[a2]*spatialProjector[mu1, nu1]*spatialProjector[mu2, nu2])/4 - (cs2*delta[a1, a2]*eta[0, mu1]*eta[0, mu2]*k1[0]*k2[0]*spatialProjector[nu1, nu2])/4 - (cs2*eta[0, mu1]*eta[0, mu2]*k1[a2]*k2[a1]*spatialProjector[nu1, nu2])/4 + ((2*cs2 + f3)*eta[0, mu1]*eta[0, mu2]*k1[a1]*k2[a2]*spatialProjector[nu1, nu2])/4 + (cs2*delta[a1, a2]*k1[0]*k2[0]*spatialProjector[mu1, mu2]*spatialProjector[nu1, nu2])/4 + (cs2*k1[a2]*k2[a1]*spatialProjector[mu1, mu2]*spatialProjector[nu1, nu2])/4 + ((-2*cs2 - f3)*k1[a1]*k2[a2]*spatialProjector[mu1, mu2]*spatialProjector[nu1, nu2])/4);

(* h^3 pi vertex: Fig. 10(m). *)
V[{h, h, h, pi}, {{q1_, mu1_, nu1_}, {q2_, mu2_, nu2_}, {q3_, mu3_, nu3_}, {k_, a_}}] := -(kappa^3/(48*lambda))*(-18*eta[0, mu2]*eta[0, mu3]*eta[0, nu1]*eta[0, nu2]*eta[0, nu3]*eta[a, mu1]*k[0] - 18*eta[0, mu1]*eta[0, mu3]*eta[0, nu1]*eta[0, nu2]*eta[0, nu3]*eta[a, mu2]*k[0] - 18*eta[0, mu1]*eta[0, mu2]*eta[0, nu1]*eta[0, nu2]*eta[0, nu3]*eta[a, mu3]*k[0] - 18*eta[0, mu1]*eta[0, mu2]*eta[0, mu3]*eta[0, nu2]*eta[0, nu3]*eta[a, nu1]*k[0] - 18*eta[0, mu1]*eta[0, mu2]*eta[0, mu3]*eta[0, nu1]*eta[0, nu3]*eta[a, nu2]*k[0] - 18*eta[0, mu1]*eta[0, mu2]*eta[0, mu3]*eta[0, nu1]*eta[0, nu2]*eta[a, nu3]*k[0] + 18*eta[0, mu1]*eta[0, mu2]*eta[0, mu3]*eta[0, nu1]*eta[0, nu2]*eta[0, nu3]*k[a] + 6*cs2*eta[0, nu1]*eta[0, nu2]*eta[0, nu3]*eta[a, mu3]*k[0]*spatialProjector[mu1, mu2] + 6*cs2*eta[0, mu3]*eta[0, nu1]*eta[0, nu2]*eta[a, nu3]*k[0]*spatialProjector[mu1, mu2] + 6*cs2*eta[0, mu3]*eta[0, nu1]*eta[0, nu2]*eta[0, nu3]*k[a]*spatialProjector[mu1, mu2] + 6*cs2*eta[0, nu1]*eta[0, nu2]*eta[0, nu3]*eta[a, mu2]*k[0]*spatialProjector[mu1, mu3] + 6*cs2*eta[0, mu2]*eta[0, nu1]*eta[0, nu3]*eta[a, nu2]*k[0]*spatialProjector[mu1, mu3] + 6*cs2*eta[0, mu2]*eta[0, nu1]*eta[0, nu2]*eta[0, nu3]*k[a]*spatialProjector[mu1, mu3] + 6*cs2*eta[0, mu3]*eta[0, nu2]*eta[0, nu3]*eta[a, mu2]*k[0]*spatialProjector[mu1, nu1] + 6*cs2*eta[0, mu2]*eta[0, nu2]*eta[0, nu3]*eta[a, mu3]*k[0]*spatialProjector[mu1, nu1] + 6*cs2*eta[0, mu2]*eta[0, mu3]*eta[0, nu3]*eta[a, nu2]*k[0]*spatialProjector[mu1, nu1] + 6*cs2*eta[0, mu2]*eta[0, mu3]*eta[0, nu2]*eta[a, nu3]*k[0]*spatialProjector[mu1, nu1] - 6*cs2*eta[0, mu2]*eta[0, mu3]*eta[0, nu2]*eta[0, nu3]*k[a]*spatialProjector[mu1, nu1] + 6*cs2*eta[0, mu2]*eta[0, nu1]*eta[0, nu3]*eta[a, mu3]*k[0]*spatialProjector[mu1, nu2] + 6*cs2*eta[0, mu2]*eta[0, mu3]*eta[0, nu1]*eta[a, nu3]*k[0]*spatialProjector[mu1, nu2] + 6*cs2*eta[0, mu2]*eta[0, mu3]*eta[0, nu1]*eta[0, nu3]*k[a]*spatialProjector[mu1, nu2] + 6*cs2*eta[0, mu3]*eta[0, nu1]*eta[0, nu2]*eta[a, mu2]*k[0]*spatialProjector[mu1, nu3] + 6*cs2*eta[0, mu2]*eta[0, mu3]*eta[0, nu1]*eta[a, nu2]*k[0]*spatialProjector[mu1, nu3] + 6*cs2*eta[0, mu2]*eta[0, mu3]*eta[0, nu1]*eta[0, nu2]*k[a]*spatialProjector[mu1, nu3] + 6*cs2*eta[0, nu1]*eta[0, nu2]*eta[0, nu3]*eta[a, mu1]*k[0]*spatialProjector[mu2, mu3] + 6*cs2*eta[0, mu1]*eta[0, nu2]*eta[0, nu3]*eta[a, nu1]*k[0]*spatialProjector[mu2, mu3] + 6*cs2*eta[0, mu1]*eta[0, nu1]*eta[0, nu2]*eta[0, nu3]*k[a]*spatialProjector[mu2, mu3] - 6*(cs2 + f3)*eta[0, nu2]*eta[0, nu3]*k[a]*spatialProjector[mu1, nu1]*spatialProjector[mu2, mu3] - 6*cs2*eta[0, nu1]*eta[0, nu3]*k[a]*spatialProjector[mu1, nu2]*spatialProjector[mu2, mu3] - 6*cs2*eta[0, nu1]*eta[0, nu2]*k[a]*spatialProjector[mu1, nu3]*spatialProjector[mu2, mu3] + 6*cs2*eta[0, mu1]*eta[0, nu2]*eta[0, nu3]*eta[a, mu3]*k[0]*spatialProjector[mu2, nu1] + 6*cs2*eta[0, mu1]*eta[0, mu3]*eta[0, nu2]*eta[a, nu3]*k[0]*spatialProjector[mu2, nu1] + 6*cs2*eta[0, mu1]*eta[0, mu3]*eta[0, nu2]*eta[0, nu3]*k[a]*spatialProjector[mu2, nu1] - 6*cs2*eta[0, nu2]*eta[0, nu3]*k[a]*spatialProjector[mu1, mu3]*spatialProjector[mu2, nu1] - 6*cs2*eta[0, nu3]*eta[a, mu3]*k[0]*spatialProjector[mu1, nu2]*spatialProjector[mu2, nu1] - 6*cs2*eta[0, mu3]*eta[a, nu3]*k[0]*spatialProjector[mu1, nu2]*spatialProjector[mu2, nu1] + 6*cs2*eta[0, mu3]*eta[0, nu3]*k[a]*spatialProjector[mu1, nu2]*spatialProjector[mu2, nu1] - 6*cs2*eta[0, mu3]*eta[0, nu2]*k[a]*spatialProjector[mu1, nu3]*spatialProjector[mu2, nu1] + 6*cs2*eta[0, mu3]*eta[0, nu1]*eta[0, nu3]*eta[a, mu1]*k[0]*spatialProjector[mu2, nu2] + 6*cs2*eta[0, mu1]*eta[0, nu1]*eta[0, nu3]*eta[a, mu3]*k[0]*spatialProjector[mu2, nu2] + 6*cs2*eta[0, mu1]*eta[0, mu3]*eta[0, nu3]*eta[a, nu1]*k[0]*spatialProjector[mu2, nu2] + 6*cs2*eta[0, mu1]*eta[0, mu3]*eta[0, nu1]*eta[a, nu3]*k[0]*spatialProjector[mu2, nu2] - 6*cs2*eta[0, mu1]*eta[0, mu3]*eta[0, nu1]*eta[0, nu3]*k[a]*spatialProjector[mu2, nu2] - 6*(cs2 + f3)*eta[0, nu1]*eta[0, nu3]*k[a]*spatialProjector[mu1, mu3]*spatialProjector[mu2, nu2] - 6*(cs2 + f3)*eta[0, nu3]*eta[a, mu3]*k[0]*spatialProjector[mu1, nu1]*spatialProjector[mu2, nu2] - 6*(cs2 + f3)*eta[0, mu3]*eta[a, nu3]*k[0]*spatialProjector[mu1, nu1]*spatialProjector[mu2, nu2] + 6*(cs2 + f3)*eta[0, mu3]*eta[0, nu3]*k[a]*spatialProjector[mu1, nu1]*spatialProjector[mu2, nu2] - 6*(cs2 + f3)*eta[0, mu3]*eta[0, nu1]*k[a]*spatialProjector[mu1, nu3]*spatialProjector[mu2, nu2] + 6*cs2*eta[0, mu3]*eta[0, nu1]*eta[0, nu2]*eta[a, mu1]*k[0]*spatialProjector[mu2, nu3] + 6*cs2*eta[0, mu1]*eta[0, mu3]*eta[0, nu2]*eta[a, nu1]*k[0]*spatialProjector[mu2, nu3] + 6*cs2*eta[0, mu1]*eta[0, mu3]*eta[0, nu1]*eta[0, nu2]*k[a]*spatialProjector[mu2, nu3] - 6*cs2*eta[0, nu1]*eta[0, nu2]*k[a]*spatialProjector[mu1, mu3]*spatialProjector[mu2, nu3] - 6*(cs2 + f3)*eta[0, mu3]*eta[0, nu2]*k[a]*spatialProjector[mu1, nu1]*spatialProjector[mu2, nu3] - 6*cs2*eta[0, mu3]*eta[0, nu1]*k[a]*spatialProjector[mu1, nu2]*spatialProjector[mu2, nu3] + 6*cs2*eta[0, mu1]*eta[0, nu2]*eta[0, nu3]*eta[a, mu2]*k[0]*spatialProjector[mu3, nu1] + 6*cs2*eta[0, mu1]*eta[0, mu2]*eta[0, nu3]*eta[a, nu2]*k[0]*spatialProjector[mu3, nu1] + 6*cs2*eta[0, mu1]*eta[0, mu2]*eta[0, nu2]*eta[0, nu3]*k[a]*spatialProjector[mu3, nu1] - 6*cs2*eta[0, nu2]*eta[0, nu3]*k[a]*spatialProjector[mu1, mu2]*spatialProjector[mu3, nu1] - 6*cs2*eta[0, mu2]*eta[0, nu3]*k[a]*spatialProjector[mu1, nu2]*spatialProjector[mu3, nu1] - 6*cs2*eta[0, nu2]*eta[a, mu2]*k[0]*spatialProjector[mu1, nu3]*spatialProjector[mu3, nu1] - 6*cs2*eta[0, mu2]*eta[a, nu2]*k[0]*spatialProjector[mu1, nu3]*spatialProjector[mu3, nu1] + 6*cs2*eta[0, mu2]*eta[0, nu2]*k[a]*spatialProjector[mu1, nu3]*spatialProjector[mu3, nu1] - 6*(cs2 + f3)*eta[0, mu1]*eta[0, nu3]*k[a]*spatialProjector[mu2, nu2]*spatialProjector[mu3, nu1] + 6*(cs2 + f3)*k[a]*spatialProjector[mu1, nu3]*spatialProjector[mu2, nu2]*spatialProjector[mu3, nu1] - 6*cs2*eta[0, mu1]*eta[0, nu2]*k[a]*spatialProjector[mu2, nu3]*spatialProjector[mu3, nu1] + 6*cs2*k[a]*spatialProjector[mu1, nu2]*spatialProjector[mu2, nu3]*spatialProjector[mu3, nu1] + 6*cs2*eta[0, mu2]*eta[0, nu1]*eta[0, nu3]*eta[a, mu1]*k[0]*spatialProjector[mu3, nu2] + 6*cs2*eta[0, mu1]*eta[0, mu2]*eta[0, nu3]*eta[a, nu1]*k[0]*spatialProjector[mu3, nu2] + 6*cs2*eta[0, mu1]*eta[0, mu2]*eta[0, nu1]*eta[0, nu3]*k[a]*spatialProjector[mu3, nu2] - 6*cs2*eta[0, nu1]*eta[0, nu3]*k[a]*spatialProjector[mu1, mu2]*spatialProjector[mu3, nu2] - 6*(cs2 + f3)*eta[0, mu2]*eta[0, nu3]*k[a]*spatialProjector[mu1, nu1]*spatialProjector[mu3, nu2] - 6*cs2*eta[0, mu2]*eta[0, nu1]*k[a]*spatialProjector[mu1, nu3]*spatialProjector[mu3, nu2] - 6*cs2*eta[0, mu1]*eta[0, nu3]*k[a]*spatialProjector[mu2, nu1]*spatialProjector[mu3, nu2] + 6*cs2*k[a]*spatialProjector[mu1, nu3]*spatialProjector[mu2, nu1]*spatialProjector[mu3, nu2] - 6*cs2*eta[0, nu1]*eta[a, mu1]*k[0]*spatialProjector[mu2, nu3]*spatialProjector[mu3, nu2] - 6*cs2*eta[0, mu1]*eta[a, nu1]*k[0]*spatialProjector[mu2, nu3]*spatialProjector[mu3, nu2] + 6*cs2*eta[0, mu1]*eta[0, nu1]*k[a]*spatialProjector[mu2, nu3]*spatialProjector[mu3, nu2] + 6*(cs2 + f3)*k[a]*spatialProjector[mu1, nu1]*spatialProjector[mu2, nu3]*spatialProjector[mu3, nu2] + 6*cs2*eta[0, mu2]*eta[0, nu1]*eta[0, nu2]*eta[a, mu1]*k[0]*spatialProjector[mu3, nu3] + 6*cs2*eta[0, mu1]*eta[0, nu1]*eta[0, nu2]*eta[a, mu2]*k[0]*spatialProjector[mu3, nu3] + 6*cs2*eta[0, mu1]*eta[0, mu2]*eta[0, nu2]*eta[a, nu1]*k[0]*spatialProjector[mu3, nu3] + 6*cs2*eta[0, mu1]*eta[0, mu2]*eta[0, nu1]*eta[a, nu2]*k[0]*spatialProjector[mu3, nu3] - 6*cs2*eta[0, mu1]*eta[0, mu2]*eta[0, nu1]*eta[0, nu2]*k[a]*spatialProjector[mu3, nu3] - 6*(cs2 + f3)*eta[0, nu1]*eta[0, nu2]*k[a]*spatialProjector[mu1, mu2]*spatialProjector[mu3, nu3] - 6*(cs2 + f3)*eta[0, nu2]*eta[a, mu2]*k[0]*spatialProjector[mu1, nu1]*spatialProjector[mu3, nu3] - 6*(cs2 + f3)*eta[0, mu2]*eta[a, nu2]*k[0]*spatialProjector[mu1, nu1]*spatialProjector[mu3, nu3] + 6*(cs2 + f3)*eta[0, mu2]*eta[0, nu2]*k[a]*spatialProjector[mu1, nu1]*spatialProjector[mu3, nu3] - 6*(cs2 + f3)*eta[0, mu2]*eta[0, nu1]*k[a]*spatialProjector[mu1, nu2]*spatialProjector[mu3, nu3] - 6*(cs2 + f3)*eta[0, mu1]*eta[0, nu2]*k[a]*spatialProjector[mu2, nu1]*spatialProjector[mu3, nu3] + 6*(cs2 + f3)*k[a]*spatialProjector[mu1, nu2]*spatialProjector[mu2, nu1]*spatialProjector[mu3, nu3] - 6*(cs2 + f3)*eta[0, nu1]*eta[a, mu1]*k[0]*spatialProjector[mu2, nu2]*spatialProjector[mu3, nu3] - 6*(cs2 + f3)*eta[0, mu1]*eta[a, nu1]*k[0]*spatialProjector[mu2, nu2]*spatialProjector[mu3, nu3] + 6*(cs2 + f3)*eta[0, mu1]*eta[0, nu1]*k[a]*spatialProjector[mu2, nu2]*spatialProjector[mu3, nu3] + 6*(cs2 + 3*f3 + f4)*k[a]*spatialProjector[mu1, nu1]*spatialProjector[mu2, nu2]*spatialProjector[mu3, nu3] + 6*cs2*eta[0, mu1]*eta[0, mu2]*eta[0, nu3]*eta[a, mu3]*k[0]*spatialProjector[nu1, nu2] + 6*cs2*eta[0, mu1]*eta[0, mu2]*eta[0, mu3]*eta[a, nu3]*k[0]*spatialProjector[nu1, nu2] + 6*cs2*eta[0, mu1]*eta[0, mu2]*eta[0, mu3]*eta[0, nu3]*k[a]*spatialProjector[nu1, nu2] - 6*cs2*eta[0, nu3]*eta[a, mu3]*k[0]*spatialProjector[mu1, mu2]*spatialProjector[nu1, nu2] - 6*cs2*eta[0, mu3]*eta[a, nu3]*k[0]*spatialProjector[mu1, mu2]*spatialProjector[nu1, nu2] + 6*cs2*eta[0, mu3]*eta[0, nu3]*k[a]*spatialProjector[mu1, mu2]*spatialProjector[nu1, nu2] - 6*cs2*eta[0, mu2]*eta[0, nu3]*k[a]*spatialProjector[mu1, mu3]*spatialProjector[nu1, nu2] - 6*cs2*eta[0, mu2]*eta[0, mu3]*k[a]*spatialProjector[mu1, nu3]*spatialProjector[nu1, nu2] - 6*cs2*eta[0, mu1]*eta[0, nu3]*k[a]*spatialProjector[mu2, mu3]*spatialProjector[nu1, nu2] + 6*cs2*k[a]*spatialProjector[mu1, nu3]*spatialProjector[mu2, mu3]*spatialProjector[nu1, nu2] - 6*cs2*eta[0, mu1]*eta[0, mu3]*k[a]*spatialProjector[mu2, nu3]*spatialProjector[nu1, nu2] + 6*cs2*k[a]*spatialProjector[mu1, mu3]*spatialProjector[mu2, nu3]*spatialProjector[nu1, nu2] - 6*(cs2 + f3)*eta[0, mu1]*eta[0, mu2]*k[a]*spatialProjector[mu3, nu3]*spatialProjector[nu1, nu2] + 6*(cs2 + f3)*k[a]*spatialProjector[mu1, mu2]*spatialProjector[mu3, nu3]*spatialProjector[nu1, nu2] + 6*cs2*eta[0, mu1]*eta[0, mu3]*eta[0, nu2]*eta[a, mu2]*k[0]*spatialProjector[nu1, nu3] + 6*cs2*eta[0, mu1]*eta[0, mu2]*eta[0, mu3]*eta[a, nu2]*k[0]*spatialProjector[nu1, nu3] + 6*cs2*eta[0, mu1]*eta[0, mu2]*eta[0, mu3]*eta[0, nu2]*k[a]*spatialProjector[nu1, nu3] - 6*cs2*eta[0, mu3]*eta[0, nu2]*k[a]*spatialProjector[mu1, mu2]*spatialProjector[nu1, nu3] - 6*cs2*eta[0, nu2]*eta[a, mu2]*k[0]*spatialProjector[mu1, mu3]*spatialProjector[nu1, nu3] - 6*cs2*eta[0, mu2]*eta[a, nu2]*k[0]*spatialProjector[mu1, mu3]*spatialProjector[nu1, nu3] + 6*cs2*eta[0, mu2]*eta[0, nu2]*k[a]*spatialProjector[mu1, mu3]*spatialProjector[nu1, nu3] - 6*cs2*eta[0, mu2]*eta[0, mu3]*k[a]*spatialProjector[mu1, nu2]*spatialProjector[nu1, nu3] - 6*cs2*eta[0, mu1]*eta[0, nu2]*k[a]*spatialProjector[mu2, mu3]*spatialProjector[nu1, nu3] + 6*cs2*k[a]*spatialProjector[mu1, nu2]*spatialProjector[mu2, mu3]*spatialProjector[nu1, nu3] - 6*(cs2 + f3)*eta[0, mu1]*eta[0, mu3]*k[a]*spatialProjector[mu2, nu2]*spatialProjector[nu1, nu3] + 6*(cs2 + f3)*k[a]*spatialProjector[mu1, mu3]*spatialProjector[mu2, nu2]*spatialProjector[nu1, nu3] - 6*cs2*eta[0, mu1]*eta[0, mu2]*k[a]*spatialProjector[mu3, nu2]*spatialProjector[nu1, nu3] + 6*cs2*k[a]*spatialProjector[mu1, mu2]*spatialProjector[mu3, nu2]*spatialProjector[nu1, nu3] + 6*cs2*eta[0, mu2]*eta[0, mu3]*eta[0, nu1]*eta[a, mu1]*k[0]*spatialProjector[nu2, nu3] + 6*cs2*eta[0, mu1]*eta[0, mu2]*eta[0, mu3]*eta[a, nu1]*k[0]*spatialProjector[nu2, nu3] + 6*cs2*eta[0, mu1]*eta[0, mu2]*eta[0, mu3]*eta[0, nu1]*k[a]*spatialProjector[nu2, nu3] - 6*cs2*eta[0, mu3]*eta[0, nu1]*k[a]*spatialProjector[mu1, mu2]*spatialProjector[nu2, nu3] - 6*cs2*eta[0, mu2]*eta[0, nu1]*k[a]*spatialProjector[mu1, mu3]*spatialProjector[nu2, nu3] - 6*(cs2 + f3)*eta[0, mu2]*eta[0, mu3]*k[a]*spatialProjector[mu1, nu1]*spatialProjector[nu2, nu3] - 6*cs2*eta[0, nu1]*eta[a, mu1]*k[0]*spatialProjector[mu2, mu3]*spatialProjector[nu2, nu3] - 6*cs2*eta[0, mu1]*eta[a, nu1]*k[0]*spatialProjector[mu2, mu3]*spatialProjector[nu2, nu3] + 6*cs2*eta[0, mu1]*eta[0, nu1]*k[a]*spatialProjector[mu2, mu3]*spatialProjector[nu2, nu3] + 6*(cs2 + f3)*k[a]*spatialProjector[mu1, nu1]*spatialProjector[mu2, mu3]*spatialProjector[nu2, nu3] - 6*cs2*eta[0, mu1]*eta[0, mu3]*k[a]*spatialProjector[mu2, nu1]*spatialProjector[nu2, nu3] + 6*cs2*k[a]*spatialProjector[mu1, mu3]*spatialProjector[mu2, nu1]*spatialProjector[nu2, nu3] - 6*cs2*eta[0, mu1]*eta[0, mu2]*k[a]*spatialProjector[mu3, nu1]*spatialProjector[nu2, nu3] + 6*cs2*k[a]*spatialProjector[mu1, mu2]*spatialProjector[mu3, nu1]*spatialProjector[nu2, nu3]);

(* h^4 pure gravity interaction: Fig. 10(n). *)
V[{h, h, h, h}, {{q1_, mu1_, nu1_}, {q2_, mu2_, nu2_}, {q3_, mu3_, nu3_}, {q4_, mu4_, nu4_}}] := -I*kappa^2*(-1/4*(q1[nu3]*q1[nu4]*eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, mu4]) - (q1[nu4]*q2[nu3]*eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, mu4])/8 - (q1[nu3]*q2[nu4]*eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, mu4])/8 - (q2[nu3]*q2[nu4]*eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, mu4])/4 + (q3[nu4]*q4[nu3]*eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, mu4])/8 - (q1[nu2]*q2[nu4]*eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, mu4])/8 - (q1[nu4]*q3[nu2]*eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, mu4])/8 - (q2[nu4]*q3[nu2]*eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, mu4])/8 - (q1[nu4]*q4[nu2]*eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, mu4])/8 - (q2[nu4]*q4[nu2]*eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, mu4])/8 - (q3[nu4]*q4[nu2]*eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, mu4])/8 - (q1[nu2]*q2[nu3]*eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, mu4])/8 - (q1[nu3]*q3[nu2]*eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, mu4])/8 - (q2[nu3]*q3[nu2]*eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, mu4])/8 - (q1[nu3]*q4[nu2]*eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, mu4])/8 - (q2[nu3]*q4[nu2]*eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, mu4])/8 - (q3[nu2]*q4[nu3]*eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, mu4])/8 + (q1[nu3]*q1[nu4]*eta[mu1, nu1]*eta[mu2, nu2]*eta[mu3, mu4])/4 + (q2[nu3]*q2[nu4]*eta[mu1, nu1]*eta[mu2, nu2]*eta[mu3, mu4])/4 - (q3[nu4]*q4[nu3]*eta[mu1, nu1]*eta[mu2, nu2]*eta[mu3, mu4])/8 - (q2[nu1]*q2[nu4]*eta[mu1, nu3]*eta[mu2, nu2]*eta[mu3, mu4])/4 + (q1[nu4]*q3[nu1]*eta[mu1, nu3]*eta[mu2, nu2]*eta[mu3, mu4])/8 + (q1[nu4]*q4[nu1]*eta[mu1, nu3]*eta[mu2, nu2]*eta[mu3, mu4])/8 + (q3[nu4]*q4[nu1]*eta[mu1, nu3]*eta[mu2, nu2]*eta[mu3, mu4])/8 - (q2[nu1]*q2[nu3]*eta[mu1, nu4]*eta[mu2, nu2]*eta[mu3, mu4])/4 + (q1[nu3]*q3[nu1]*eta[mu1, nu4]*eta[mu2, nu2]*eta[mu3, mu4])/8 + (q1[nu3]*q4[nu1]*eta[mu1, nu4]*eta[mu2, nu2]*eta[mu3, mu4])/8 + (q3[nu1]*q4[nu3]*eta[mu1, nu4]*eta[mu2, nu2]*eta[mu3, mu4])/8 - (q1[nu2]*q1[nu4]*eta[mu1, nu1]*eta[mu2, nu3]*eta[mu3, mu4])/4 + (q2[nu4]*q3[nu2]*eta[mu1, nu1]*eta[mu2, nu3]*eta[mu3, mu4])/8 + (q2[nu4]*q4[nu2]*eta[mu1, nu1]*eta[mu2, nu3]*eta[mu3, mu4])/8 + (q3[nu4]*q4[nu2]*eta[mu1, nu1]*eta[mu2, nu3]*eta[mu3, mu4])/8 - (q1[nu4]*q2[nu1]*eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, mu4])/8 - (q1[nu4]*q3[nu1]*eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, mu4])/8 - (q2[nu4]*q3[nu1]*eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, mu4])/8 - (q1[nu4]*q4[nu1]*eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, mu4])/8 - (q2[nu4]*q4[nu1]*eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, mu4])/8 - (q3[nu4]*q4[nu1]*eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, mu4])/8 - (q1[nu2]*q2[nu1]*eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, mu4])/8 - (q1[nu2]*q3[nu1]*eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, mu4])/8 - (q2[nu1]*q3[nu2]*eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, mu4])/8 - (q1[nu2]*q4[nu1]*eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, mu4])/8 - (q2[nu1]*q4[nu2]*eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, mu4])/8 - (q3[nu1]*q4[nu2]*eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, mu4])/8 - (q1[nu2]*q1[nu3]*eta[mu1, nu1]*eta[mu2, nu4]*eta[mu3, mu4])/4 + (q2[nu3]*q3[nu2]*eta[mu1, nu1]*eta[mu2, nu4]*eta[mu3, mu4])/8 + (q2[nu3]*q4[nu2]*eta[mu1, nu1]*eta[mu2, nu4]*eta[mu3, mu4])/8 + (q3[nu2]*q4[nu3]*eta[mu1, nu1]*eta[mu2, nu4]*eta[mu3, mu4])/8 - (q1[nu3]*q2[nu1]*eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, mu4])/8 - (q1[nu3]*q3[nu1]*eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, mu4])/8 - (q2[nu3]*q3[nu1]*eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, mu4])/8 - (q1[nu3]*q4[nu1]*eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, mu4])/8 - (q2[nu3]*q4[nu1]*eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, mu4])/8 - (q3[nu1]*q4[nu3]*eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, mu4])/8 - (q1[nu2]*q2[nu1]*eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, mu4])/8 - (q1[nu2]*q3[nu1]*eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, mu4])/8 - (q2[nu1]*q3[nu2]*eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, mu4])/8 - (q1[nu2]*q4[nu1]*eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, mu4])/8 - (q3[nu2]*q4[nu1]*eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, mu4])/8 - (q2[nu1]*q4[nu2]*eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, mu4])/8 - (q1[nu4]*q2[nu3]*eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu1])/8 - (q1[nu3]*q3[nu4]*eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu1])/8 - (q2[nu3]*q3[nu4]*eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu1])/8 - (q1[nu4]*q4[nu3]*eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu1])/8 - (q2[nu4]*q4[nu3]*eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu1])/8 - (q3[nu4]*q4[nu3]*eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu1])/8 - (q1[nu2]*q1[nu4]*eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu1])/4 - (q1[nu4]*q3[nu2]*eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu1])/8 - (q1[nu2]*q3[nu4]*eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu1])/8 - (q3[nu2]*q3[nu4]*eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu1])/4 + (q2[nu4]*q4[nu2]*eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu1])/8 - (q1[nu2]*q2[nu3]*eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu1])/8 - (q1[nu3]*q3[nu2]*eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu1])/8 - (q2[nu3]*q3[nu2]*eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu1])/8 - (q2[nu3]*q4[nu2]*eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu1])/8 - (q1[nu2]*q4[nu3]*eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu1])/8 - (q3[nu2]*q4[nu3]*eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu1])/8 - (q2[nu3]*q2[nu4]*eta[mu1, mu4]*eta[mu2, nu2]*eta[mu3, nu1])/4 + (q1[nu3]*q3[nu4]*eta[mu1, mu4]*eta[mu2, nu2]*eta[mu3, nu1])/8 + (q1[nu4]*q4[nu3]*eta[mu1, mu4]*eta[mu2, nu2]*eta[mu3, nu1])/8 + (q3[nu4]*q4[nu3]*eta[mu1, mu4]*eta[mu2, nu2]*eta[mu3, nu1])/8 + (q1[mu4]*q1[nu4]*eta[mu1, nu3]*eta[mu2, nu2]*eta[mu3, nu1])/4 + (q2[mu4]*q2[nu4]*eta[mu1, nu3]*eta[mu2, nu2]*eta[mu3, nu1])/4 + (q1[nu4]*q3[mu4]*eta[mu1, nu3]*eta[mu2, nu2]*eta[mu3, nu1])/8 + (q1[mu4]*q3[nu4]*eta[mu1, nu3]*eta[mu2, nu2]*eta[mu3, nu1])/8 + (q3[mu4]*q3[nu4]*eta[mu1, nu3]*eta[mu2, nu2]*eta[mu3, nu1])/4 - (q2[mu4]*q2[nu3]*eta[mu1, nu4]*eta[mu2, nu2]*eta[mu3, nu1])/4 + (q1[nu3]*q3[mu4]*eta[mu1, nu4]*eta[mu2, nu2]*eta[mu3, nu1])/8 + (q1[mu4]*q4[nu3]*eta[mu1, nu4]*eta[mu2, nu2]*eta[mu3, nu1])/8 + (q3[mu4]*q4[nu3]*eta[mu1, nu4]*eta[mu2, nu2]*eta[mu3, nu1])/8 - (q1[nu2]*q2[nu4]*eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu1])/8 - (q2[nu4]*q3[nu2]*eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu1])/8 - (q1[nu2]*q3[nu4]*eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu1])/8 - (q1[nu4]*q4[nu2]*eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu1])/8 - (q2[nu4]*q4[nu2]*eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu1])/8 - (q3[nu4]*q4[nu2]*eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu1])/8 - (q1[mu4]*q1[nu4]*eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, nu1])/4 - (q1[nu4]*q2[mu4]*eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, nu1])/8 - (q1[mu4]*q2[nu4]*eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, nu1])/8 - (q2[mu4]*q2[nu4]*eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, nu1])/4 - (q1[nu4]*q3[mu4]*eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, nu1])/8 - (q2[nu4]*q3[mu4]*eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, nu1])/8 - (q1[mu4]*q3[nu4]*eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, nu1])/8 - (q2[mu4]*q3[nu4]*eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, nu1])/8 - (q3[mu4]*q3[nu4]*eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, nu1])/4 - (q1[nu2]*q2[mu4]*eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, nu1])/8 - (q1[nu2]*q3[mu4]*eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, nu1])/8 - (q2[mu4]*q3[nu2]*eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, nu1])/8 - (q1[mu4]*q4[nu2]*eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, nu1])/8 - (q2[mu4]*q4[nu2]*eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, nu1])/8 - (q3[mu4]*q4[nu2]*eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, nu1])/8 - (q1[nu2]*q2[nu3]*eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu1])/8 - (q1[nu3]*q3[nu2]*eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu1])/8 - (q2[nu3]*q3[nu2]*eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu1])/8 - (q2[nu3]*q4[nu2]*eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu1])/8 - (q1[nu2]*q4[nu3]*eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu1])/8 - (q3[nu2]*q4[nu3]*eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu1])/8 - (q1[mu4]*q2[nu3]*eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, nu1])/8 - (q1[nu3]*q3[mu4]*eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, nu1])/8 - (q2[nu3]*q3[mu4]*eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, nu1])/8 - (q1[mu4]*q4[nu3]*eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, nu1])/8 - (q2[mu4]*q4[nu3]*eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, nu1])/8 - (q3[mu4]*q4[nu3]*eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, nu1])/8 - (q1[mu4]*q1[nu2]*eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, nu1])/4 - (q1[nu2]*q3[mu4]*eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, nu1])/8 - (q1[mu4]*q3[nu2]*eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, nu1])/8 - (q3[mu4]*q3[nu2]*eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, nu1])/4 + (q2[mu4]*q4[nu2]*eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, nu1])/8 - (q1[nu3]*q1[nu4]*eta[mu1, nu1]*eta[mu2, mu4]*eta[mu3, nu2])/4 + (q2[nu3]*q3[nu4]*eta[mu1, nu1]*eta[mu2, mu4]*eta[mu3, nu2])/8 + (q2[nu4]*q4[nu3]*eta[mu1, nu1]*eta[mu2, mu4]*eta[mu3, nu2])/8 + (q3[nu4]*q4[nu3]*eta[mu1, nu1]*eta[mu2, mu4]*eta[mu3, nu2])/8 - (q1[nu4]*q2[nu1]*eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu2])/8 - (q1[nu4]*q3[nu1]*eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu2])/8 - (q2[nu1]*q3[nu4]*eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu2])/8 - (q1[nu4]*q4[nu1]*eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu2])/8 - (q2[nu4]*q4[nu1]*eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu2])/8 - (q3[nu4]*q4[nu1]*eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu2])/8 - (q1[nu3]*q2[nu1]*eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu2])/8 - (q1[nu3]*q3[nu1]*eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu2])/8 - (q2[nu3]*q3[nu1]*eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu2])/8 - (q1[nu3]*q4[nu1]*eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu2])/8 - (q2[nu1]*q4[nu3]*eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu2])/8 - (q3[nu1]*q4[nu3]*eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu2])/8 - (q1[nu3]*q2[nu4]*eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu2])/8 - (q1[nu3]*q3[nu4]*eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu2])/8 - (q2[nu3]*q3[nu4]*eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu2])/8 - (q1[nu4]*q4[nu3]*eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu2])/8 - (q2[nu4]*q4[nu3]*eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu2])/8 - (q3[nu4]*q4[nu3]*eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu2])/8 - (q1[mu4]*q1[nu4]*eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, nu2])/4 - (q1[nu4]*q2[mu4]*eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, nu2])/8 - (q1[mu4]*q2[nu4]*eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, nu2])/8 - (q2[mu4]*q2[nu4]*eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, nu2])/4 - (q1[nu4]*q3[mu4]*eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, nu2])/8 - (q2[nu4]*q3[mu4]*eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, nu2])/8 - (q1[mu4]*q3[nu4]*eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, nu2])/8 - (q2[mu4]*q3[nu4]*eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, nu2])/8 - (q3[mu4]*q3[nu4]*eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, nu2])/4 - (q1[nu3]*q2[mu4]*eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, nu2])/8 - (q1[nu3]*q3[mu4]*eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, nu2])/8 - (q2[nu3]*q3[mu4]*eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, nu2])/8 - (q1[mu4]*q4[nu3]*eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, nu2])/8 - (q2[mu4]*q4[nu3]*eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, nu2])/8 - (q3[mu4]*q4[nu3]*eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, nu2])/8 - (q2[nu1]*q2[nu4]*eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu2])/4 - (q2[nu4]*q3[nu1]*eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu2])/8 - (q2[nu1]*q3[nu4]*eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu2])/8 - (q3[nu1]*q3[nu4]*eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu2])/4 + (q1[nu4]*q4[nu1]*eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu2])/8 + (q1[mu4]*q1[nu4]*eta[mu1, nu1]*eta[mu2, nu3]*eta[mu3, nu2])/4 + (q2[mu4]*q2[nu4]*eta[mu1, nu1]*eta[mu2, nu3]*eta[mu3, nu2])/4 + (q2[nu4]*q3[mu4]*eta[mu1, nu1]*eta[mu2, nu3]*eta[mu3, nu2])/8 + (q2[mu4]*q3[nu4]*eta[mu1, nu1]*eta[mu2, nu3]*eta[mu3, nu2])/8 + (q3[mu4]*q3[nu4]*eta[mu1, nu1]*eta[mu2, nu3]*eta[mu3, nu2])/4 - (q2[mu4]*q2[nu1]*eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, nu2])/4 - (q2[nu1]*q3[mu4]*eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, nu2])/8 - (q2[mu4]*q3[nu1]*eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, nu2])/8 - (q3[mu4]*q3[nu1]*eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, nu2])/4 + (q1[mu4]*q4[nu1]*eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, nu2])/8 - (q1[nu3]*q2[nu1]*eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu2])/8 - (q1[nu3]*q3[nu1]*eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu2])/8 - (q2[nu3]*q3[nu1]*eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu2])/8 - (q1[nu3]*q4[nu1]*eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu2])/8 - (q2[nu1]*q4[nu3]*eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu2])/8 - (q3[nu1]*q4[nu3]*eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu2])/8 - (q1[mu4]*q1[nu3]*eta[mu1, nu1]*eta[mu2, nu4]*eta[mu3, nu2])/4 + (q2[nu3]*q3[mu4]*eta[mu1, nu1]*eta[mu2, nu4]*eta[mu3, nu2])/8 + (q2[mu4]*q4[nu3]*eta[mu1, nu1]*eta[mu2, nu4]*eta[mu3, nu2])/8 + (q3[mu4]*q4[nu3]*eta[mu1, nu1]*eta[mu2, nu4]*eta[mu3, nu2])/8 - (q1[mu4]*q2[nu1]*eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, nu2])/8 - (q2[nu1]*q3[mu4]*eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, nu2])/8 - (q1[mu4]*q3[nu1]*eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, nu2])/8 - (q1[mu4]*q4[nu1]*eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, nu2])/8 - (q2[mu4]*q4[nu1]*eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, nu2])/8 - (q3[mu4]*q4[nu1]*eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, nu2])/8 + (q1[nu2]*q1[nu4]*eta[mu1, nu1]*eta[mu2, mu4]*eta[mu3, nu3])/4 + (q3[nu2]*q3[nu4]*eta[mu1, nu1]*eta[mu2, mu4]*eta[mu3, nu3])/4 - (q2[nu4]*q4[nu2]*eta[mu1, nu1]*eta[mu2, mu4]*eta[mu3, nu3])/8 + (q1[nu4]*q2[nu1]*eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu3])/8 - (q3[nu1]*q3[nu4]*eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu3])/4 + (q1[nu4]*q4[nu1]*eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu3])/8 + (q2[nu4]*q4[nu1]*eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu3])/8 + (q1[nu2]*q2[nu1]*eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu3])/8 - (q3[nu1]*q3[nu2]*eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu3])/4 + (q1[nu2]*q4[nu1]*eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu3])/8 + (q2[nu1]*q4[nu2]*eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu3])/8 + (q1[nu2]*q2[nu4]*eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu3])/8 - (q3[nu2]*q3[nu4]*eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu3])/4 + (q1[nu4]*q4[nu2]*eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu3])/8 + (q2[nu4]*q4[nu2]*eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu3])/8 + (q1[mu4]*q1[nu4]*eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, nu3])/4 + (q1[nu4]*q2[mu4]*eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, nu3])/8 + (q1[mu4]*q2[nu4]*eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, nu3])/8 + (q2[mu4]*q2[nu4]*eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, nu3])/4 + (q3[mu4]*q3[nu4]*eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, nu3])/4 + (q1[nu2]*q2[mu4]*eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, nu3])/8 - (q3[mu4]*q3[nu2]*eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, nu3])/4 + (q1[mu4]*q4[nu2]*eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, nu3])/8 + (q2[mu4]*q4[nu2]*eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, nu3])/8 + (q2[nu1]*q2[nu4]*eta[mu1, mu4]*eta[mu2, nu2]*eta[mu3, nu3])/4 + (q3[nu1]*q3[nu4]*eta[mu1, mu4]*eta[mu2, nu2]*eta[mu3, nu3])/4 - (q1[nu4]*q4[nu1]*eta[mu1, mu4]*eta[mu2, nu2]*eta[mu3, nu3])/8 - (q1[mu4]*q1[nu4]*eta[mu1, nu1]*eta[mu2, nu2]*eta[mu3, nu3])/4 - (q2[mu4]*q2[nu4]*eta[mu1, nu1]*eta[mu2, nu2]*eta[mu3, nu3])/4 - (q3[mu4]*q3[nu4]*eta[mu1, nu1]*eta[mu2, nu2]*eta[mu3, nu3])/4 + (q2[mu4]*q2[nu1]*eta[mu1, nu4]*eta[mu2, nu2]*eta[mu3, nu3])/4 + (q3[mu4]*q3[nu1]*eta[mu1, nu4]*eta[mu2, nu2]*eta[mu3, nu3])/4 - (q1[mu4]*q4[nu1]*eta[mu1, nu4]*eta[mu2, nu2]*eta[mu3, nu3])/8 + (q1[nu2]*q2[nu1]*eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu3])/8 - (q3[nu1]*q3[nu2]*eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu3])/4 + (q1[nu2]*q4[nu1]*eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu3])/8 + (q2[nu1]*q4[nu2]*eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu3])/8 + (q1[mu4]*q1[nu2]*eta[mu1, nu1]*eta[mu2, nu4]*eta[mu3, nu3])/4 + (q3[mu4]*q3[nu2]*eta[mu1, nu1]*eta[mu2, nu4]*eta[mu3, nu3])/4 - (q2[mu4]*q4[nu2]*eta[mu1, nu1]*eta[mu2, nu4]*eta[mu3, nu3])/8 + (q1[mu4]*q2[nu1]*eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, nu3])/8 - (q3[mu4]*q3[nu1]*eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, nu3])/4 + (q1[mu4]*q4[nu1]*eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, nu3])/8 + (q2[mu4]*q4[nu1]*eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, nu3])/8 - (q1[nu2]*q1[nu3]*eta[mu1, nu1]*eta[mu2, mu4]*eta[mu3, nu4])/4 + (q2[nu3]*q3[nu2]*eta[mu1, nu1]*eta[mu2, mu4]*eta[mu3, nu4])/8 + (q2[nu3]*q4[nu2]*eta[mu1, nu1]*eta[mu2, mu4]*eta[mu3, nu4])/8 + (q3[nu2]*q4[nu3]*eta[mu1, nu1]*eta[mu2, mu4]*eta[mu3, nu4])/8 - (q1[nu3]*q2[nu1]*eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu4])/8 - (q1[nu3]*q3[nu1]*eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu4])/8 - (q2[nu3]*q3[nu1]*eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu4])/8 - (q1[nu3]*q4[nu1]*eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu4])/8 - (q2[nu3]*q4[nu1]*eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu4])/8 - (q3[nu1]*q4[nu3]*eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu4])/8 - (q1[nu2]*q2[nu1]*eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu4])/8 - (q1[nu2]*q3[nu1]*eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu4])/8 - (q2[nu1]*q3[nu2]*eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu4])/8 - (q1[nu2]*q4[nu1]*eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu4])/8 - (q3[nu2]*q4[nu1]*eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu4])/8 - (q2[nu1]*q4[nu2]*eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu4])/8 - (q1[nu2]*q2[nu3]*eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu4])/8 - (q1[nu3]*q3[nu2]*eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu4])/8 - (q2[nu3]*q3[nu2]*eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu4])/8 - (q1[nu3]*q4[nu2]*eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu4])/8 - (q2[nu3]*q4[nu2]*eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu4])/8 - (q3[nu2]*q4[nu3]*eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu4])/8 - (q1[mu4]*q1[nu3]*eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, nu4])/4 - (q1[nu3]*q2[mu4]*eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, nu4])/8 - (q1[mu4]*q2[nu3]*eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, nu4])/8 - (q2[mu4]*q2[nu3]*eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, nu4])/4 + (q3[mu4]*q4[nu3]*eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, nu4])/8 - (q1[nu2]*q2[mu4]*eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, nu4])/8 - (q1[mu4]*q3[nu2]*eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, nu4])/8 - (q2[mu4]*q3[nu2]*eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, nu4])/8 - (q1[mu4]*q4[nu2]*eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, nu4])/8 - (q2[mu4]*q4[nu2]*eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, nu4])/8 - (q3[mu4]*q4[nu2]*eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, nu4])/8 - (q2[nu1]*q2[nu3]*eta[mu1, mu4]*eta[mu2, nu2]*eta[mu3, nu4])/4 + (q1[nu3]*q3[nu1]*eta[mu1, mu4]*eta[mu2, nu2]*eta[mu3, nu4])/8 + (q1[nu3]*q4[nu1]*eta[mu1, mu4]*eta[mu2, nu2]*eta[mu3, nu4])/8 + (q3[nu1]*q4[nu3]*eta[mu1, mu4]*eta[mu2, nu2]*eta[mu3, nu4])/8 + (q1[mu4]*q1[nu3]*eta[mu1, nu1]*eta[mu2, nu2]*eta[mu3, nu4])/4 + (q2[mu4]*q2[nu3]*eta[mu1, nu1]*eta[mu2, nu2]*eta[mu3, nu4])/4 - (q3[mu4]*q4[nu3]*eta[mu1, nu1]*eta[mu2, nu2]*eta[mu3, nu4])/8 - (q2[mu4]*q2[nu1]*eta[mu1, nu3]*eta[mu2, nu2]*eta[mu3, nu4])/4 + (q1[mu4]*q3[nu1]*eta[mu1, nu3]*eta[mu2, nu2]*eta[mu3, nu4])/8 + (q1[mu4]*q4[nu1]*eta[mu1, nu3]*eta[mu2, nu2]*eta[mu3, nu4])/8 + (q3[mu4]*q4[nu1]*eta[mu1, nu3]*eta[mu2, nu2]*eta[mu3, nu4])/8 - (q1[nu2]*q2[nu1]*eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu4])/8 - (q1[nu2]*q3[nu1]*eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu4])/8 - (q2[nu1]*q3[nu2]*eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu4])/8 - (q1[nu2]*q4[nu1]*eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu4])/8 - (q2[nu1]*q4[nu2]*eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu4])/8 - (q3[nu1]*q4[nu2]*eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu4])/8 - (q1[mu4]*q1[nu2]*eta[mu1, nu1]*eta[mu2, nu3]*eta[mu3, nu4])/4 + (q2[mu4]*q3[nu2]*eta[mu1, nu1]*eta[mu2, nu3]*eta[mu3, nu4])/8 + (q2[mu4]*q4[nu2]*eta[mu1, nu1]*eta[mu2, nu3]*eta[mu3, nu4])/8 + (q3[mu4]*q4[nu2]*eta[mu1, nu1]*eta[mu2, nu3]*eta[mu3, nu4])/8 - (q1[mu4]*q2[nu1]*eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, nu4])/8 - (q1[mu4]*q3[nu1]*eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, nu4])/8 - (q2[mu4]*q3[nu1]*eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, nu4])/8 - (q1[mu4]*q4[nu1]*eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, nu4])/8 - (q2[mu4]*q4[nu1]*eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, nu4])/8 - (q3[mu4]*q4[nu1]*eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, nu4])/8 - (q1[nu3]*q2[nu4]*eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu1])/8 - (q1[nu3]*q3[nu4]*eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu1])/8 - (q2[nu3]*q3[nu4]*eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu1])/8 - (q1[nu4]*q4[nu3]*eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu1])/8 - (q2[nu4]*q4[nu3]*eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu1])/8 - (q3[nu4]*q4[nu3]*eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu1])/8 - (q1[nu2]*q2[nu4]*eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu1])/8 - (q2[nu4]*q3[nu2]*eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu1])/8 - (q1[nu2]*q3[nu4]*eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu1])/8 - (q1[nu4]*q4[nu2]*eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu1])/8 - (q2[nu4]*q4[nu2]*eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu1])/8 - (q3[nu4]*q4[nu2]*eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu1])/8 - (q1[nu2]*q1[nu3]*eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu1])/4 + (q2[nu3]*q3[nu2]*eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu1])/8 - (q1[nu3]*q4[nu2]*eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu1])/8 - (q1[nu2]*q4[nu3]*eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu1])/8 - (q4[nu2]*q4[nu3]*eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu1])/4 - (q2[nu3]*q2[nu4]*eta[mu1, mu3]*eta[mu2, nu2]*eta[mu4, nu1])/4 + (q1[nu3]*q3[nu4]*eta[mu1, mu3]*eta[mu2, nu2]*eta[mu4, nu1])/8 + (q1[nu4]*q4[nu3]*eta[mu1, mu3]*eta[mu2, nu2]*eta[mu4, nu1])/8 + (q3[nu4]*q4[nu3]*eta[mu1, mu3]*eta[mu2, nu2]*eta[mu4, nu1])/8 - (q2[mu3]*q2[nu4]*eta[mu1, nu3]*eta[mu2, nu2]*eta[mu4, nu1])/4 + (q1[mu3]*q3[nu4]*eta[mu1, nu3]*eta[mu2, nu2]*eta[mu4, nu1])/8 + (q1[nu4]*q4[mu3]*eta[mu1, nu3]*eta[mu2, nu2]*eta[mu4, nu1])/8 + (q3[nu4]*q4[mu3]*eta[mu1, nu3]*eta[mu2, nu2]*eta[mu4, nu1])/8 + (q1[mu3]*q1[nu3]*eta[mu1, nu4]*eta[mu2, nu2]*eta[mu4, nu1])/4 + (q2[mu3]*q2[nu3]*eta[mu1, nu4]*eta[mu2, nu2]*eta[mu4, nu1])/4 + (q1[nu3]*q4[mu3]*eta[mu1, nu4]*eta[mu2, nu2]*eta[mu4, nu1])/8 + (q1[mu3]*q4[nu3]*eta[mu1, nu4]*eta[mu2, nu2]*eta[mu4, nu1])/8 + (q4[mu3]*q4[nu3]*eta[mu1, nu4]*eta[mu2, nu2]*eta[mu4, nu1])/4 - (q1[nu2]*q2[nu4]*eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu1])/8 - (q2[nu4]*q3[nu2]*eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu1])/8 - (q1[nu2]*q3[nu4]*eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu1])/8 - (q1[nu4]*q4[nu2]*eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu1])/8 - (q2[nu4]*q4[nu2]*eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu1])/8 - (q3[nu4]*q4[nu2]*eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu1])/8 - (q1[mu3]*q2[nu4]*eta[mu1, nu2]*eta[mu2, nu3]*eta[mu4, nu1])/8 - (q1[mu3]*q3[nu4]*eta[mu1, nu2]*eta[mu2, nu3]*eta[mu4, nu1])/8 - (q2[mu3]*q3[nu4]*eta[mu1, nu2]*eta[mu2, nu3]*eta[mu4, nu1])/8 - (q1[nu4]*q4[mu3]*eta[mu1, nu2]*eta[mu2, nu3]*eta[mu4, nu1])/8 - (q2[nu4]*q4[mu3]*eta[mu1, nu2]*eta[mu2, nu3]*eta[mu4, nu1])/8 - (q3[nu4]*q4[mu3]*eta[mu1, nu2]*eta[mu2, nu3]*eta[mu4, nu1])/8 - (q1[mu3]*q1[nu2]*eta[mu1, nu4]*eta[mu2, nu3]*eta[mu4, nu1])/4 + (q2[mu3]*q3[nu2]*eta[mu1, nu4]*eta[mu2, nu3]*eta[mu4, nu1])/8 - (q1[nu2]*q4[mu3]*eta[mu1, nu4]*eta[mu2, nu3]*eta[mu4, nu1])/8 - (q1[mu3]*q4[nu2]*eta[mu1, nu4]*eta[mu2, nu3]*eta[mu4, nu1])/8 - (q4[mu3]*q4[nu2]*eta[mu1, nu4]*eta[mu2, nu3]*eta[mu4, nu1])/4 - (q1[nu2]*q2[nu3]*eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu1])/8 - (q1[nu3]*q3[nu2]*eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu1])/8 - (q2[nu3]*q3[nu2]*eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu1])/8 - (q2[nu3]*q4[nu2]*eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu1])/8 - (q1[nu2]*q4[nu3]*eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu1])/8 - (q3[nu2]*q4[nu3]*eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu1])/8 - (q1[mu3]*q1[nu3]*eta[mu1, nu2]*eta[mu2, nu4]*eta[mu4, nu1])/4 - (q1[nu3]*q2[mu3]*eta[mu1, nu2]*eta[mu2, nu4]*eta[mu4, nu1])/8 - (q1[mu3]*q2[nu3]*eta[mu1, nu2]*eta[mu2, nu4]*eta[mu4, nu1])/8 - (q2[mu3]*q2[nu3]*eta[mu1, nu2]*eta[mu2, nu4]*eta[mu4, nu1])/4 - (q1[nu3]*q4[mu3]*eta[mu1, nu2]*eta[mu2, nu4]*eta[mu4, nu1])/8 - (q2[nu3]*q4[mu3]*eta[mu1, nu2]*eta[mu2, nu4]*eta[mu4, nu1])/8 - (q1[mu3]*q4[nu3]*eta[mu1, nu2]*eta[mu2, nu4]*eta[mu4, nu1])/8 - (q2[mu3]*q4[nu3]*eta[mu1, nu2]*eta[mu2, nu4]*eta[mu4, nu1])/8 - (q4[mu3]*q4[nu3]*eta[mu1, nu2]*eta[mu2, nu4]*eta[mu4, nu1])/4 - (q1[nu2]*q2[mu3]*eta[mu1, nu3]*eta[mu2, nu4]*eta[mu4, nu1])/8 - (q1[mu3]*q3[nu2]*eta[mu1, nu3]*eta[mu2, nu4]*eta[mu4, nu1])/8 - (q2[mu3]*q3[nu2]*eta[mu1, nu3]*eta[mu2, nu4]*eta[mu4, nu1])/8 - (q1[nu2]*q4[mu3]*eta[mu1, nu3]*eta[mu2, nu4]*eta[mu4, nu1])/8 - (q3[nu2]*q4[mu3]*eta[mu1, nu3]*eta[mu2, nu4]*eta[mu4, nu1])/8 - (q2[mu3]*q4[nu2]*eta[mu1, nu3]*eta[mu2, nu4]*eta[mu4, nu1])/8 - (q1[nu3]*q2[nu4]*eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu1])/8 - (q1[nu3]*q3[nu4]*eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu1])/8 - (q2[nu3]*q3[nu4]*eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu1])/8 - (q1[nu4]*q4[nu3]*eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu1])/8 - (q2[nu4]*q4[nu3]*eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu1])/8 - (q3[nu4]*q4[nu3]*eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu1])/8 - (q1[mu2]*q2[nu4]*eta[mu1, nu3]*eta[mu3, nu2]*eta[mu4, nu1])/8 - (q2[nu4]*q3[mu2]*eta[mu1, nu3]*eta[mu3, nu2]*eta[mu4, nu1])/8 - (q1[mu2]*q3[nu4]*eta[mu1, nu3]*eta[mu3, nu2]*eta[mu4, nu1])/8 - (q1[nu4]*q4[mu2]*eta[mu1, nu3]*eta[mu3, nu2]*eta[mu4, nu1])/8 - (q2[nu4]*q4[mu2]*eta[mu1, nu3]*eta[mu3, nu2]*eta[mu4, nu1])/8 - (q3[nu4]*q4[mu2]*eta[mu1, nu3]*eta[mu3, nu2]*eta[mu4, nu1])/8 - (q1[mu2]*q1[nu3]*eta[mu1, nu4]*eta[mu3, nu2]*eta[mu4, nu1])/4 + (q2[nu3]*q3[mu2]*eta[mu1, nu4]*eta[mu3, nu2]*eta[mu4, nu1])/8 - (q1[nu3]*q4[mu2]*eta[mu1, nu4]*eta[mu3, nu2]*eta[mu4, nu1])/8 - (q1[mu2]*q4[nu3]*eta[mu1, nu4]*eta[mu3, nu2]*eta[mu4, nu1])/8 - (q4[mu2]*q4[nu3]*eta[mu1, nu4]*eta[mu3, nu2]*eta[mu4, nu1])/4 - (q2[mu1]*q2[nu4]*eta[mu2, nu3]*eta[mu3, nu2]*eta[mu4, nu1])/4 - (q2[nu4]*q3[mu1]*eta[mu2, nu3]*eta[mu3, nu2]*eta[mu4, nu1])/8 - (q2[mu1]*q3[nu4]*eta[mu2, nu3]*eta[mu3, nu2]*eta[mu4, nu1])/8 - (q3[mu1]*q3[nu4]*eta[mu2, nu3]*eta[mu3, nu2]*eta[mu4, nu1])/4 + (q1[nu4]*q4[mu1]*eta[mu2, nu3]*eta[mu3, nu2]*eta[mu4, nu1])/8 - (q1[nu3]*q2[mu1]*eta[mu2, nu4]*eta[mu3, nu2]*eta[mu4, nu1])/8 - (q1[nu3]*q3[mu1]*eta[mu2, nu4]*eta[mu3, nu2]*eta[mu4, nu1])/8 - (q2[nu3]*q3[mu1]*eta[mu2, nu4]*eta[mu3, nu2]*eta[mu4, nu1])/8 - (q1[nu3]*q4[mu1]*eta[mu2, nu4]*eta[mu3, nu2]*eta[mu4, nu1])/8 - (q2[mu1]*q4[nu3]*eta[mu2, nu4]*eta[mu3, nu2]*eta[mu4, nu1])/8 - (q3[mu1]*q4[nu3]*eta[mu2, nu4]*eta[mu3, nu2]*eta[mu4, nu1])/8 + (q1[nu2]*q2[nu4]*eta[mu1, mu2]*eta[mu3, nu3]*eta[mu4, nu1])/8 - (q3[nu2]*q3[nu4]*eta[mu1, mu2]*eta[mu3, nu3]*eta[mu4, nu1])/4 + (q1[nu4]*q4[nu2]*eta[mu1, mu2]*eta[mu3, nu3]*eta[mu4, nu1])/8 + (q2[nu4]*q4[nu2]*eta[mu1, mu2]*eta[mu3, nu3]*eta[mu4, nu1])/8 + (q1[mu2]*q2[nu4]*eta[mu1, nu2]*eta[mu3, nu3]*eta[mu4, nu1])/8 - (q3[mu2]*q3[nu4]*eta[mu1, nu2]*eta[mu3, nu3]*eta[mu4, nu1])/4 + (q1[nu4]*q4[mu2]*eta[mu1, nu2]*eta[mu3, nu3]*eta[mu4, nu1])/8 + (q2[nu4]*q4[mu2]*eta[mu1, nu2]*eta[mu3, nu3]*eta[mu4, nu1])/8 + (q1[mu2]*q1[nu2]*eta[mu1, nu4]*eta[mu3, nu3]*eta[mu4, nu1])/4 + (q3[mu2]*q3[nu2]*eta[mu1, nu4]*eta[mu3, nu3]*eta[mu4, nu1])/4 + (q1[nu2]*q4[mu2]*eta[mu1, nu4]*eta[mu3, nu3]*eta[mu4, nu1])/8 + (q1[mu2]*q4[nu2]*eta[mu1, nu4]*eta[mu3, nu3]*eta[mu4, nu1])/8 + (q4[mu2]*q4[nu2]*eta[mu1, nu4]*eta[mu3, nu3]*eta[mu4, nu1])/4 + (q2[mu1]*q2[nu4]*eta[mu2, nu2]*eta[mu3, nu3]*eta[mu4, nu1])/4 + (q3[mu1]*q3[nu4]*eta[mu2, nu2]*eta[mu3, nu3]*eta[mu4, nu1])/4 - (q1[nu4]*q4[mu1]*eta[mu2, nu2]*eta[mu3, nu3]*eta[mu4, nu1])/8 + (q1[nu2]*q2[mu1]*eta[mu2, nu4]*eta[mu3, nu3]*eta[mu4, nu1])/8 - (q3[mu1]*q3[nu2]*eta[mu2, nu4]*eta[mu3, nu3]*eta[mu4, nu1])/4 + (q1[nu2]*q4[mu1]*eta[mu2, nu4]*eta[mu3, nu3]*eta[mu4, nu1])/8 + (q2[mu1]*q4[nu2]*eta[mu2, nu4]*eta[mu3, nu3]*eta[mu4, nu1])/8 - (q1[nu2]*q2[nu3]*eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu1])/8 - (q1[nu3]*q3[nu2]*eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu1])/8 - (q2[nu3]*q3[nu2]*eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu1])/8 - (q1[nu3]*q4[nu2]*eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu1])/8 - (q2[nu3]*q4[nu2]*eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu1])/8 - (q3[nu2]*q4[nu3]*eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu1])/8 - (q1[mu2]*q2[nu3]*eta[mu1, nu2]*eta[mu3, nu4]*eta[mu4, nu1])/8 - (q1[nu3]*q3[mu2]*eta[mu1, nu2]*eta[mu3, nu4]*eta[mu4, nu1])/8 - (q2[nu3]*q3[mu2]*eta[mu1, nu2]*eta[mu3, nu4]*eta[mu4, nu1])/8 - (q1[nu3]*q4[mu2]*eta[mu1, nu2]*eta[mu3, nu4]*eta[mu4, nu1])/8 - (q2[nu3]*q4[mu2]*eta[mu1, nu2]*eta[mu3, nu4]*eta[mu4, nu1])/8 - (q3[mu2]*q4[nu3]*eta[mu1, nu2]*eta[mu3, nu4]*eta[mu4, nu1])/8 - (q1[mu2]*q1[nu2]*eta[mu1, nu3]*eta[mu3, nu4]*eta[mu4, nu1])/4 - (q1[nu2]*q3[mu2]*eta[mu1, nu3]*eta[mu3, nu4]*eta[mu4, nu1])/8 - (q1[mu2]*q3[nu2]*eta[mu1, nu3]*eta[mu3, nu4]*eta[mu4, nu1])/8 - (q3[mu2]*q3[nu2]*eta[mu1, nu3]*eta[mu3, nu4]*eta[mu4, nu1])/4 - (q1[nu2]*q4[mu2]*eta[mu1, nu3]*eta[mu3, nu4]*eta[mu4, nu1])/8 - (q3[nu2]*q4[mu2]*eta[mu1, nu3]*eta[mu3, nu4]*eta[mu4, nu1])/8 - (q1[mu2]*q4[nu2]*eta[mu1, nu3]*eta[mu3, nu4]*eta[mu4, nu1])/8 - (q3[mu2]*q4[nu2]*eta[mu1, nu3]*eta[mu3, nu4]*eta[mu4, nu1])/8 - (q4[mu2]*q4[nu2]*eta[mu1, nu3]*eta[mu3, nu4]*eta[mu4, nu1])/4 - (q2[mu1]*q2[nu3]*eta[mu2, nu2]*eta[mu3, nu4]*eta[mu4, nu1])/4 + (q1[nu3]*q3[mu1]*eta[mu2, nu2]*eta[mu3, nu4]*eta[mu4, nu1])/8 + (q1[nu3]*q4[mu1]*eta[mu2, nu2]*eta[mu3, nu4]*eta[mu4, nu1])/8 + (q3[mu1]*q4[nu3]*eta[mu2, nu2]*eta[mu3, nu4]*eta[mu4, nu1])/8 - (q1[nu2]*q2[mu1]*eta[mu2, nu3]*eta[mu3, nu4]*eta[mu4, nu1])/8 - (q1[nu2]*q3[mu1]*eta[mu2, nu3]*eta[mu3, nu4]*eta[mu4, nu1])/8 - (q2[mu1]*q3[nu2]*eta[mu2, nu3]*eta[mu3, nu4]*eta[mu4, nu1])/8 - (q1[nu2]*q4[mu1]*eta[mu2, nu3]*eta[mu3, nu4]*eta[mu4, nu1])/8 - (q2[mu1]*q4[nu2]*eta[mu2, nu3]*eta[mu3, nu4]*eta[mu4, nu1])/8 - (q3[mu1]*q4[nu2]*eta[mu2, nu3]*eta[mu3, nu4]*eta[mu4, nu1])/8 - (q1[nu3]*q1[nu4]*eta[mu1, nu1]*eta[mu2, mu3]*eta[mu4, nu2])/4 + (q2[nu3]*q3[nu4]*eta[mu1, nu1]*eta[mu2, mu3]*eta[mu4, nu2])/8 + (q2[nu4]*q4[nu3]*eta[mu1, nu1]*eta[mu2, mu3]*eta[mu4, nu2])/8 + (q3[nu4]*q4[nu3]*eta[mu1, nu1]*eta[mu2, mu3]*eta[mu4, nu2])/8 - (q1[nu4]*q2[nu1]*eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu2])/8 - (q1[nu4]*q3[nu1]*eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu2])/8 - (q2[nu1]*q3[nu4]*eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu2])/8 - (q1[nu4]*q4[nu1]*eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu2])/8 - (q2[nu4]*q4[nu1]*eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu2])/8 - (q3[nu4]*q4[nu1]*eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu2])/8 - (q1[nu3]*q2[nu1]*eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu2])/8 - (q1[nu3]*q3[nu1]*eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu2])/8 - (q2[nu3]*q3[nu1]*eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu2])/8 - (q1[nu3]*q4[nu1]*eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu2])/8 - (q2[nu1]*q4[nu3]*eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu2])/8 - (q3[nu1]*q4[nu3]*eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu2])/8 - (q1[nu4]*q2[nu3]*eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu2])/8 - (q1[nu3]*q3[nu4]*eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu2])/8 - (q2[nu3]*q3[nu4]*eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu2])/8 - (q1[nu4]*q4[nu3]*eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu2])/8 - (q2[nu4]*q4[nu3]*eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu2])/8 - (q3[nu4]*q4[nu3]*eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu2])/8 - (q1[nu4]*q2[mu3]*eta[mu1, nu3]*eta[mu2, nu1]*eta[mu4, nu2])/8 - (q1[mu3]*q3[nu4]*eta[mu1, nu3]*eta[mu2, nu1]*eta[mu4, nu2])/8 - (q2[mu3]*q3[nu4]*eta[mu1, nu3]*eta[mu2, nu1]*eta[mu4, nu2])/8 - (q1[nu4]*q4[mu3]*eta[mu1, nu3]*eta[mu2, nu1]*eta[mu4, nu2])/8 - (q2[nu4]*q4[mu3]*eta[mu1, nu3]*eta[mu2, nu1]*eta[mu4, nu2])/8 - (q3[nu4]*q4[mu3]*eta[mu1, nu3]*eta[mu2, nu1]*eta[mu4, nu2])/8 - (q1[mu3]*q1[nu3]*eta[mu1, nu4]*eta[mu2, nu1]*eta[mu4, nu2])/4 - (q1[nu3]*q2[mu3]*eta[mu1, nu4]*eta[mu2, nu1]*eta[mu4, nu2])/8 - (q1[mu3]*q2[nu3]*eta[mu1, nu4]*eta[mu2, nu1]*eta[mu4, nu2])/8 - (q2[mu3]*q2[nu3]*eta[mu1, nu4]*eta[mu2, nu1]*eta[mu4, nu2])/4 - (q1[nu3]*q4[mu3]*eta[mu1, nu4]*eta[mu2, nu1]*eta[mu4, nu2])/8 - (q2[nu3]*q4[mu3]*eta[mu1, nu4]*eta[mu2, nu1]*eta[mu4, nu2])/8 - (q1[mu3]*q4[nu3]*eta[mu1, nu4]*eta[mu2, nu1]*eta[mu4, nu2])/8 - (q2[mu3]*q4[nu3]*eta[mu1, nu4]*eta[mu2, nu1]*eta[mu4, nu2])/8 - (q4[mu3]*q4[nu3]*eta[mu1, nu4]*eta[mu2, nu1]*eta[mu4, nu2])/4 - (q1[nu4]*q2[nu1]*eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu2])/8 - (q1[nu4]*q3[nu1]*eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu2])/8 - (q2[nu1]*q3[nu4]*eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu2])/8 - (q1[nu4]*q4[nu1]*eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu2])/8 - (q2[nu4]*q4[nu1]*eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu2])/8 - (q3[nu4]*q4[nu1]*eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu2])/8 - (q1[mu3]*q1[nu4]*eta[mu1, nu1]*eta[mu2, nu3]*eta[mu4, nu2])/4 + (q2[mu3]*q3[nu4]*eta[mu1, nu1]*eta[mu2, nu3]*eta[mu4, nu2])/8 + (q2[nu4]*q4[mu3]*eta[mu1, nu1]*eta[mu2, nu3]*eta[mu4, nu2])/8 + (q3[nu4]*q4[mu3]*eta[mu1, nu1]*eta[mu2, nu3]*eta[mu4, nu2])/8 - (q1[mu3]*q2[nu1]*eta[mu1, nu4]*eta[mu2, nu3]*eta[mu4, nu2])/8 - (q1[mu3]*q3[nu1]*eta[mu1, nu4]*eta[mu2, nu3]*eta[mu4, nu2])/8 - (q2[mu3]*q3[nu1]*eta[mu1, nu4]*eta[mu2, nu3]*eta[mu4, nu2])/8 - (q2[nu1]*q4[mu3]*eta[mu1, nu4]*eta[mu2, nu3]*eta[mu4, nu2])/8 - (q3[nu1]*q4[mu3]*eta[mu1, nu4]*eta[mu2, nu3]*eta[mu4, nu2])/8 - (q1[mu3]*q4[nu1]*eta[mu1, nu4]*eta[mu2, nu3]*eta[mu4, nu2])/8 - (q2[nu1]*q2[nu3]*eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu2])/4 + (q1[nu3]*q3[nu1]*eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu2])/8 - (q2[nu3]*q4[nu1]*eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu2])/8 - (q2[nu1]*q4[nu3]*eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu2])/8 - (q4[nu1]*q4[nu3]*eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu2])/4 + (q1[mu3]*q1[nu3]*eta[mu1, nu1]*eta[mu2, nu4]*eta[mu4, nu2])/4 + (q2[mu3]*q2[nu3]*eta[mu1, nu1]*eta[mu2, nu4]*eta[mu4, nu2])/4 + (q2[nu3]*q4[mu3]*eta[mu1, nu1]*eta[mu2, nu4]*eta[mu4, nu2])/8 + (q2[mu3]*q4[nu3]*eta[mu1, nu1]*eta[mu2, nu4]*eta[mu4, nu2])/8 + (q4[mu3]*q4[nu3]*eta[mu1, nu1]*eta[mu2, nu4]*eta[mu4, nu2])/4 - (q2[mu3]*q2[nu1]*eta[mu1, nu3]*eta[mu2, nu4]*eta[mu4, nu2])/4 + (q1[mu3]*q3[nu1]*eta[mu1, nu3]*eta[mu2, nu4]*eta[mu4, nu2])/8 - (q2[nu1]*q4[mu3]*eta[mu1, nu3]*eta[mu2, nu4]*eta[mu4, nu2])/8 - (q2[mu3]*q4[nu1]*eta[mu1, nu3]*eta[mu2, nu4]*eta[mu4, nu2])/8 - (q4[mu3]*q4[nu1]*eta[mu1, nu3]*eta[mu2, nu4]*eta[mu4, nu2])/4 - (q1[nu4]*q2[nu3]*eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu2])/8 - (q1[nu3]*q3[nu4]*eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu2])/8 - (q2[nu3]*q3[nu4]*eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu2])/8 - (q1[nu4]*q4[nu3]*eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu2])/8 - (q2[nu4]*q4[nu3]*eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu2])/8 - (q3[nu4]*q4[nu3]*eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu2])/8 - (q1[mu2]*q1[nu4]*eta[mu1, nu3]*eta[mu3, nu1]*eta[mu4, nu2])/4 - (q1[nu4]*q3[mu2]*eta[mu1, nu3]*eta[mu3, nu1]*eta[mu4, nu2])/8 - (q1[mu2]*q3[nu4]*eta[mu1, nu3]*eta[mu3, nu1]*eta[mu4, nu2])/8 - (q3[mu2]*q3[nu4]*eta[mu1, nu3]*eta[mu3, nu1]*eta[mu4, nu2])/4 + (q2[nu4]*q4[mu2]*eta[mu1, nu3]*eta[mu3, nu1]*eta[mu4, nu2])/8 - (q1[mu2]*q2[nu3]*eta[mu1, nu4]*eta[mu3, nu1]*eta[mu4, nu2])/8 - (q1[nu3]*q3[mu2]*eta[mu1, nu4]*eta[mu3, nu1]*eta[mu4, nu2])/8 - (q2[nu3]*q3[mu2]*eta[mu1, nu4]*eta[mu3, nu1]*eta[mu4, nu2])/8 - (q2[nu3]*q4[mu2]*eta[mu1, nu4]*eta[mu3, nu1]*eta[mu4, nu2])/8 - (q1[mu2]*q4[nu3]*eta[mu1, nu4]*eta[mu3, nu1]*eta[mu4, nu2])/8 - (q3[mu2]*q4[nu3]*eta[mu1, nu4]*eta[mu3, nu1]*eta[mu4, nu2])/8 - (q1[nu4]*q2[mu1]*eta[mu2, nu3]*eta[mu3, nu1]*eta[mu4, nu2])/8 - (q1[nu4]*q3[mu1]*eta[mu2, nu3]*eta[mu3, nu1]*eta[mu4, nu2])/8 - (q2[mu1]*q3[nu4]*eta[mu2, nu3]*eta[mu3, nu1]*eta[mu4, nu2])/8 - (q1[nu4]*q4[mu1]*eta[mu2, nu3]*eta[mu3, nu1]*eta[mu4, nu2])/8 - (q2[nu4]*q4[mu1]*eta[mu2, nu3]*eta[mu3, nu1]*eta[mu4, nu2])/8 - (q3[nu4]*q4[mu1]*eta[mu2, nu3]*eta[mu3, nu1]*eta[mu4, nu2])/8 - (q2[mu1]*q2[nu3]*eta[mu2, nu4]*eta[mu3, nu1]*eta[mu4, nu2])/4 + (q1[nu3]*q3[mu1]*eta[mu2, nu4]*eta[mu3, nu1]*eta[mu4, nu2])/8 - (q2[nu3]*q4[mu1]*eta[mu2, nu4]*eta[mu3, nu1]*eta[mu4, nu2])/8 - (q2[mu1]*q4[nu3]*eta[mu2, nu4]*eta[mu3, nu1]*eta[mu4, nu2])/8 - (q4[mu1]*q4[nu3]*eta[mu2, nu4]*eta[mu3, nu1]*eta[mu4, nu2])/4 + (q1[nu4]*q2[nu1]*eta[mu1, mu2]*eta[mu3, nu3]*eta[mu4, nu2])/8 - (q3[nu1]*q3[nu4]*eta[mu1, mu2]*eta[mu3, nu3]*eta[mu4, nu2])/4 + (q1[nu4]*q4[nu1]*eta[mu1, mu2]*eta[mu3, nu3]*eta[mu4, nu2])/8 + (q2[nu4]*q4[nu1]*eta[mu1, mu2]*eta[mu3, nu3]*eta[mu4, nu2])/8 + (q1[mu2]*q1[nu4]*eta[mu1, nu1]*eta[mu3, nu3]*eta[mu4, nu2])/4 + (q3[mu2]*q3[nu4]*eta[mu1, nu1]*eta[mu3, nu3]*eta[mu4, nu2])/4 - (q2[nu4]*q4[mu2]*eta[mu1, nu1]*eta[mu3, nu3]*eta[mu4, nu2])/8 + (q1[mu2]*q2[nu1]*eta[mu1, nu4]*eta[mu3, nu3]*eta[mu4, nu2])/8 - (q3[mu2]*q3[nu1]*eta[mu1, nu4]*eta[mu3, nu3]*eta[mu4, nu2])/4 + (q2[nu1]*q4[mu2]*eta[mu1, nu4]*eta[mu3, nu3]*eta[mu4, nu2])/8 + (q1[mu2]*q4[nu1]*eta[mu1, nu4]*eta[mu3, nu3]*eta[mu4, nu2])/8 + (q1[nu4]*q2[mu1]*eta[mu2, nu1]*eta[mu3, nu3]*eta[mu4, nu2])/8 - (q3[mu1]*q3[nu4]*eta[mu2, nu1]*eta[mu3, nu3]*eta[mu4, nu2])/4 + (q1[nu4]*q4[mu1]*eta[mu2, nu1]*eta[mu3, nu3]*eta[mu4, nu2])/8 + (q2[nu4]*q4[mu1]*eta[mu2, nu1]*eta[mu3, nu3]*eta[mu4, nu2])/8 + (q2[mu1]*q2[nu1]*eta[mu2, nu4]*eta[mu3, nu3]*eta[mu4, nu2])/4 + (q3[mu1]*q3[nu1]*eta[mu2, nu4]*eta[mu3, nu3]*eta[mu4, nu2])/4 + (q2[nu1]*q4[mu1]*eta[mu2, nu4]*eta[mu3, nu3]*eta[mu4, nu2])/8 + (q2[mu1]*q4[nu1]*eta[mu2, nu4]*eta[mu3, nu3]*eta[mu4, nu2])/8 + (q4[mu1]*q4[nu1]*eta[mu2, nu4]*eta[mu3, nu3]*eta[mu4, nu2])/4 - (q1[nu3]*q2[nu1]*eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu2])/8 - (q1[nu3]*q3[nu1]*eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu2])/8 - (q2[nu3]*q3[nu1]*eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu2])/8 - (q1[nu3]*q4[nu1]*eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu2])/8 - (q2[nu3]*q4[nu1]*eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu2])/8 - (q3[nu1]*q4[nu3]*eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu2])/8 - (q1[mu2]*q1[nu3]*eta[mu1, nu1]*eta[mu3, nu4]*eta[mu4, nu2])/4 + (q2[nu3]*q3[mu2]*eta[mu1, nu1]*eta[mu3, nu4]*eta[mu4, nu2])/8 + (q2[nu3]*q4[mu2]*eta[mu1, nu1]*eta[mu3, nu4]*eta[mu4, nu2])/8 + (q3[mu2]*q4[nu3]*eta[mu1, nu1]*eta[mu3, nu4]*eta[mu4, nu2])/8 - (q1[mu2]*q2[nu1]*eta[mu1, nu3]*eta[mu3, nu4]*eta[mu4, nu2])/8 - (q2[nu1]*q3[mu2]*eta[mu1, nu3]*eta[mu3, nu4]*eta[mu4, nu2])/8 - (q1[mu2]*q3[nu1]*eta[mu1, nu3]*eta[mu3, nu4]*eta[mu4, nu2])/8 - (q2[nu1]*q4[mu2]*eta[mu1, nu3]*eta[mu3, nu4]*eta[mu4, nu2])/8 - (q1[mu2]*q4[nu1]*eta[mu1, nu3]*eta[mu3, nu4]*eta[mu4, nu2])/8 - (q3[mu2]*q4[nu1]*eta[mu1, nu3]*eta[mu3, nu4]*eta[mu4, nu2])/8 - (q1[nu3]*q2[mu1]*eta[mu2, nu1]*eta[mu3, nu4]*eta[mu4, nu2])/8 - (q1[nu3]*q3[mu1]*eta[mu2, nu1]*eta[mu3, nu4]*eta[mu4, nu2])/8 - (q2[nu3]*q3[mu1]*eta[mu2, nu1]*eta[mu3, nu4]*eta[mu4, nu2])/8 - (q1[nu3]*q4[mu1]*eta[mu2, nu1]*eta[mu3, nu4]*eta[mu4, nu2])/8 - (q2[nu3]*q4[mu1]*eta[mu2, nu1]*eta[mu3, nu4]*eta[mu4, nu2])/8 - (q3[mu1]*q4[nu3]*eta[mu2, nu1]*eta[mu3, nu4]*eta[mu4, nu2])/8 - (q2[mu1]*q2[nu1]*eta[mu2, nu3]*eta[mu3, nu4]*eta[mu4, nu2])/4 - (q2[nu1]*q3[mu1]*eta[mu2, nu3]*eta[mu3, nu4]*eta[mu4, nu2])/8 - (q2[mu1]*q3[nu1]*eta[mu2, nu3]*eta[mu3, nu4]*eta[mu4, nu2])/8 - (q3[mu1]*q3[nu1]*eta[mu2, nu3]*eta[mu3, nu4]*eta[mu4, nu2])/4 - (q2[nu1]*q4[mu1]*eta[mu2, nu3]*eta[mu3, nu4]*eta[mu4, nu2])/8 - (q3[nu1]*q4[mu1]*eta[mu2, nu3]*eta[mu3, nu4]*eta[mu4, nu2])/8 - (q2[mu1]*q4[nu1]*eta[mu2, nu3]*eta[mu3, nu4]*eta[mu4, nu2])/8 - (q3[mu1]*q4[nu1]*eta[mu2, nu3]*eta[mu3, nu4]*eta[mu4, nu2])/8 - (q4[mu1]*q4[nu1]*eta[mu2, nu3]*eta[mu3, nu4]*eta[mu4, nu2])/4 - (q1[nu2]*q1[nu4]*eta[mu1, nu1]*eta[mu2, mu3]*eta[mu4, nu3])/4 + (q2[nu4]*q3[nu2]*eta[mu1, nu1]*eta[mu2, mu3]*eta[mu4, nu3])/8 + (q2[nu4]*q4[nu2]*eta[mu1, nu1]*eta[mu2, mu3]*eta[mu4, nu3])/8 + (q3[nu4]*q4[nu2]*eta[mu1, nu1]*eta[mu2, mu3]*eta[mu4, nu3])/8 - (q1[nu4]*q2[nu1]*eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu3])/8 - (q1[nu4]*q3[nu1]*eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu3])/8 - (q2[nu4]*q3[nu1]*eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu3])/8 - (q1[nu4]*q4[nu1]*eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu3])/8 - (q2[nu4]*q4[nu1]*eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu3])/8 - (q3[nu4]*q4[nu1]*eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu3])/8 - (q1[nu2]*q2[nu1]*eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu3])/8 - (q1[nu2]*q3[nu1]*eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu3])/8 - (q2[nu1]*q3[nu2]*eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu3])/8 - (q1[nu2]*q4[nu1]*eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu3])/8 - (q2[nu1]*q4[nu2]*eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu3])/8 - (q3[nu1]*q4[nu2]*eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu3])/8 - (q1[nu2]*q2[nu4]*eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu3])/8 - (q1[nu4]*q3[nu2]*eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu3])/8 - (q2[nu4]*q3[nu2]*eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu3])/8 - (q1[nu4]*q4[nu2]*eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu3])/8 - (q2[nu4]*q4[nu2]*eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu3])/8 - (q3[nu4]*q4[nu2]*eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu3])/8 - (q1[mu3]*q1[nu4]*eta[mu1, nu2]*eta[mu2, nu1]*eta[mu4, nu3])/4 - (q1[nu4]*q2[mu3]*eta[mu1, nu2]*eta[mu2, nu1]*eta[mu4, nu3])/8 - (q1[mu3]*q2[nu4]*eta[mu1, nu2]*eta[mu2, nu1]*eta[mu4, nu3])/8 - (q2[mu3]*q2[nu4]*eta[mu1, nu2]*eta[mu2, nu1]*eta[mu4, nu3])/4 + (q3[nu4]*q4[mu3]*eta[mu1, nu2]*eta[mu2, nu1]*eta[mu4, nu3])/8 - (q1[nu2]*q2[mu3]*eta[mu1, nu4]*eta[mu2, nu1]*eta[mu4, nu3])/8 - (q1[mu3]*q3[nu2]*eta[mu1, nu4]*eta[mu2, nu1]*eta[mu4, nu3])/8 - (q2[mu3]*q3[nu2]*eta[mu1, nu4]*eta[mu2, nu1]*eta[mu4, nu3])/8 - (q3[nu2]*q4[mu3]*eta[mu1, nu4]*eta[mu2, nu1]*eta[mu4, nu3])/8 - (q1[mu3]*q4[nu2]*eta[mu1, nu4]*eta[mu2, nu1]*eta[mu4, nu3])/8 - (q2[mu3]*q4[nu2]*eta[mu1, nu4]*eta[mu2, nu1]*eta[mu4, nu3])/8 - (q2[nu1]*q2[nu4]*eta[mu1, mu3]*eta[mu2, nu2]*eta[mu4, nu3])/4 + (q1[nu4]*q3[nu1]*eta[mu1, mu3]*eta[mu2, nu2]*eta[mu4, nu3])/8 + (q1[nu4]*q4[nu1]*eta[mu1, mu3]*eta[mu2, nu2]*eta[mu4, nu3])/8 + (q3[nu4]*q4[nu1]*eta[mu1, mu3]*eta[mu2, nu2]*eta[mu4, nu3])/8 + (q1[mu3]*q1[nu4]*eta[mu1, nu1]*eta[mu2, nu2]*eta[mu4, nu3])/4 + (q2[mu3]*q2[nu4]*eta[mu1, nu1]*eta[mu2, nu2]*eta[mu4, nu3])/4 - (q3[nu4]*q4[mu3]*eta[mu1, nu1]*eta[mu2, nu2]*eta[mu4, nu3])/8 - (q2[mu3]*q2[nu1]*eta[mu1, nu4]*eta[mu2, nu2]*eta[mu4, nu3])/4 + (q1[mu3]*q3[nu1]*eta[mu1, nu4]*eta[mu2, nu2]*eta[mu4, nu3])/8 + (q3[nu1]*q4[mu3]*eta[mu1, nu4]*eta[mu2, nu2]*eta[mu4, nu3])/8 + (q1[mu3]*q4[nu1]*eta[mu1, nu4]*eta[mu2, nu2]*eta[mu4, nu3])/8 - (q1[nu2]*q2[nu1]*eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu3])/8 - (q1[nu2]*q3[nu1]*eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu3])/8 - (q2[nu1]*q3[nu2]*eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu3])/8 - (q1[nu2]*q4[nu1]*eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu3])/8 - (q3[nu2]*q4[nu1]*eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu3])/8 - (q2[nu1]*q4[nu2]*eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu3])/8 - (q1[mu3]*q1[nu2]*eta[mu1, nu1]*eta[mu2, nu4]*eta[mu4, nu3])/4 + (q2[mu3]*q3[nu2]*eta[mu1, nu1]*eta[mu2, nu4]*eta[mu4, nu3])/8 + (q3[nu2]*q4[mu3]*eta[mu1, nu1]*eta[mu2, nu4]*eta[mu4, nu3])/8 + (q2[mu3]*q4[nu2]*eta[mu1, nu1]*eta[mu2, nu4]*eta[mu4, nu3])/8 - (q1[mu3]*q2[nu1]*eta[mu1, nu2]*eta[mu2, nu4]*eta[mu4, nu3])/8 - (q1[mu3]*q3[nu1]*eta[mu1, nu2]*eta[mu2, nu4]*eta[mu4, nu3])/8 - (q2[mu3]*q3[nu1]*eta[mu1, nu2]*eta[mu2, nu4]*eta[mu4, nu3])/8 - (q3[nu1]*q4[mu3]*eta[mu1, nu2]*eta[mu2, nu4]*eta[mu4, nu3])/8 - (q1[mu3]*q4[nu1]*eta[mu1, nu2]*eta[mu2, nu4]*eta[mu4, nu3])/8 - (q2[mu3]*q4[nu1]*eta[mu1, nu2]*eta[mu2, nu4]*eta[mu4, nu3])/8 - (q1[nu2]*q2[nu4]*eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu3])/8 - (q1[nu4]*q3[nu2]*eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu3])/8 - (q2[nu4]*q3[nu2]*eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu3])/8 - (q1[nu4]*q4[nu2]*eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu3])/8 - (q2[nu4]*q4[nu2]*eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu3])/8 - (q3[nu4]*q4[nu2]*eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu3])/8 - (q1[mu2]*q2[nu4]*eta[mu1, nu2]*eta[mu3, nu1]*eta[mu4, nu3])/8 - (q1[nu4]*q3[mu2]*eta[mu1, nu2]*eta[mu3, nu1]*eta[mu4, nu3])/8 - (q2[nu4]*q3[mu2]*eta[mu1, nu2]*eta[mu3, nu1]*eta[mu4, nu3])/8 - (q1[nu4]*q4[mu2]*eta[mu1, nu2]*eta[mu3, nu1]*eta[mu4, nu3])/8 - (q2[nu4]*q4[mu2]*eta[mu1, nu2]*eta[mu3, nu1]*eta[mu4, nu3])/8 - (q3[nu4]*q4[mu2]*eta[mu1, nu2]*eta[mu3, nu1]*eta[mu4, nu3])/8 - (q1[mu2]*q1[nu2]*eta[mu1, nu4]*eta[mu3, nu1]*eta[mu4, nu3])/4 - (q1[nu2]*q3[mu2]*eta[mu1, nu4]*eta[mu3, nu1]*eta[mu4, nu3])/8 - (q1[mu2]*q3[nu2]*eta[mu1, nu4]*eta[mu3, nu1]*eta[mu4, nu3])/8 - (q3[mu2]*q3[nu2]*eta[mu1, nu4]*eta[mu3, nu1]*eta[mu4, nu3])/4 - (q1[nu2]*q4[mu2]*eta[mu1, nu4]*eta[mu3, nu1]*eta[mu4, nu3])/8 - (q3[nu2]*q4[mu2]*eta[mu1, nu4]*eta[mu3, nu1]*eta[mu4, nu3])/8 - (q1[mu2]*q4[nu2]*eta[mu1, nu4]*eta[mu3, nu1]*eta[mu4, nu3])/8 - (q3[mu2]*q4[nu2]*eta[mu1, nu4]*eta[mu3, nu1]*eta[mu4, nu3])/8 - (q4[mu2]*q4[nu2]*eta[mu1, nu4]*eta[mu3, nu1]*eta[mu4, nu3])/4 - (q2[mu1]*q2[nu4]*eta[mu2, nu2]*eta[mu3, nu1]*eta[mu4, nu3])/4 + (q1[nu4]*q3[mu1]*eta[mu2, nu2]*eta[mu3, nu1]*eta[mu4, nu3])/8 + (q1[nu4]*q4[mu1]*eta[mu2, nu2]*eta[mu3, nu1]*eta[mu4, nu3])/8 + (q3[nu4]*q4[mu1]*eta[mu2, nu2]*eta[mu3, nu1]*eta[mu4, nu3])/8 - (q1[nu2]*q2[mu1]*eta[mu2, nu4]*eta[mu3, nu1]*eta[mu4, nu3])/8 - (q1[nu2]*q3[mu1]*eta[mu2, nu4]*eta[mu3, nu1]*eta[mu4, nu3])/8 - (q2[mu1]*q3[nu2]*eta[mu2, nu4]*eta[mu3, nu1]*eta[mu4, nu3])/8 - (q1[nu2]*q4[mu1]*eta[mu2, nu4]*eta[mu3, nu1]*eta[mu4, nu3])/8 - (q3[nu2]*q4[mu1]*eta[mu2, nu4]*eta[mu3, nu1]*eta[mu4, nu3])/8 - (q2[mu1]*q4[nu2]*eta[mu2, nu4]*eta[mu3, nu1]*eta[mu4, nu3])/8 - (q1[nu4]*q2[nu1]*eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu3])/8 - (q1[nu4]*q3[nu1]*eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu3])/8 - (q2[nu4]*q3[nu1]*eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu3])/8 - (q1[nu4]*q4[nu1]*eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu3])/8 - (q2[nu4]*q4[nu1]*eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu3])/8 - (q3[nu4]*q4[nu1]*eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu3])/8 - (q1[mu2]*q1[nu4]*eta[mu1, nu1]*eta[mu3, nu2]*eta[mu4, nu3])/4 + (q2[nu4]*q3[mu2]*eta[mu1, nu1]*eta[mu3, nu2]*eta[mu4, nu3])/8 + (q2[nu4]*q4[mu2]*eta[mu1, nu1]*eta[mu3, nu2]*eta[mu4, nu3])/8 + (q3[nu4]*q4[mu2]*eta[mu1, nu1]*eta[mu3, nu2]*eta[mu4, nu3])/8 - (q1[mu2]*q2[nu1]*eta[mu1, nu4]*eta[mu3, nu2]*eta[mu4, nu3])/8 - (q2[nu1]*q3[mu2]*eta[mu1, nu4]*eta[mu3, nu2]*eta[mu4, nu3])/8 - (q1[mu2]*q3[nu1]*eta[mu1, nu4]*eta[mu3, nu2]*eta[mu4, nu3])/8 - (q2[nu1]*q4[mu2]*eta[mu1, nu4]*eta[mu3, nu2]*eta[mu4, nu3])/8 - (q3[nu1]*q4[mu2]*eta[mu1, nu4]*eta[mu3, nu2]*eta[mu4, nu3])/8 - (q1[mu2]*q4[nu1]*eta[mu1, nu4]*eta[mu3, nu2]*eta[mu4, nu3])/8 - (q1[nu4]*q2[mu1]*eta[mu2, nu1]*eta[mu3, nu2]*eta[mu4, nu3])/8 - (q1[nu4]*q3[mu1]*eta[mu2, nu1]*eta[mu3, nu2]*eta[mu4, nu3])/8 - (q2[nu4]*q3[mu1]*eta[mu2, nu1]*eta[mu3, nu2]*eta[mu4, nu3])/8 - (q1[nu4]*q4[mu1]*eta[mu2, nu1]*eta[mu3, nu2]*eta[mu4, nu3])/8 - (q2[nu4]*q4[mu1]*eta[mu2, nu1]*eta[mu3, nu2]*eta[mu4, nu3])/8 - (q3[nu4]*q4[mu1]*eta[mu2, nu1]*eta[mu3, nu2]*eta[mu4, nu3])/8 - (q2[mu1]*q2[nu1]*eta[mu2, nu4]*eta[mu3, nu2]*eta[mu4, nu3])/4 - (q2[nu1]*q3[mu1]*eta[mu2, nu4]*eta[mu3, nu2]*eta[mu4, nu3])/8 - (q2[mu1]*q3[nu1]*eta[mu2, nu4]*eta[mu3, nu2]*eta[mu4, nu3])/8 - (q3[mu1]*q3[nu1]*eta[mu2, nu4]*eta[mu3, nu2]*eta[mu4, nu3])/4 - (q2[nu1]*q4[mu1]*eta[mu2, nu4]*eta[mu3, nu2]*eta[mu4, nu3])/8 - (q3[nu1]*q4[mu1]*eta[mu2, nu4]*eta[mu3, nu2]*eta[mu4, nu3])/8 - (q2[mu1]*q4[nu1]*eta[mu2, nu4]*eta[mu3, nu2]*eta[mu4, nu3])/8 - (q3[mu1]*q4[nu1]*eta[mu2, nu4]*eta[mu3, nu2]*eta[mu4, nu3])/8 - (q4[mu1]*q4[nu1]*eta[mu2, nu4]*eta[mu3, nu2]*eta[mu4, nu3])/4 + (q1[nu2]*q2[nu1]*eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu3])/8 - (q3[nu1]*q3[nu2]*eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu3])/4 - (q3[nu2]*q4[nu1]*eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu3])/8 - (q3[nu1]*q4[nu2]*eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu3])/8 - (q4[nu1]*q4[nu2]*eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu3])/4 + (q1[mu2]*q1[nu2]*eta[mu1, nu1]*eta[mu3, nu4]*eta[mu4, nu3])/4 + (q3[mu2]*q3[nu2]*eta[mu1, nu1]*eta[mu3, nu4]*eta[mu4, nu3])/4 + (q3[nu2]*q4[mu2]*eta[mu1, nu1]*eta[mu3, nu4]*eta[mu4, nu3])/8 + (q3[mu2]*q4[nu2]*eta[mu1, nu1]*eta[mu3, nu4]*eta[mu4, nu3])/8 + (q4[mu2]*q4[nu2]*eta[mu1, nu1]*eta[mu3, nu4]*eta[mu4, nu3])/4 + (q1[mu2]*q2[nu1]*eta[mu1, nu2]*eta[mu3, nu4]*eta[mu4, nu3])/8 - (q3[mu2]*q3[nu1]*eta[mu1, nu2]*eta[mu3, nu4]*eta[mu4, nu3])/4 - (q3[nu1]*q4[mu2]*eta[mu1, nu2]*eta[mu3, nu4]*eta[mu4, nu3])/8 - (q3[mu2]*q4[nu1]*eta[mu1, nu2]*eta[mu3, nu4]*eta[mu4, nu3])/8 - (q4[mu2]*q4[nu1]*eta[mu1, nu2]*eta[mu3, nu4]*eta[mu4, nu3])/4 + (q1[nu2]*q2[mu1]*eta[mu2, nu1]*eta[mu3, nu4]*eta[mu4, nu3])/8 - (q3[mu1]*q3[nu2]*eta[mu2, nu1]*eta[mu3, nu4]*eta[mu4, nu3])/4 - (q3[nu2]*q4[mu1]*eta[mu2, nu1]*eta[mu3, nu4]*eta[mu4, nu3])/8 - (q3[mu1]*q4[nu2]*eta[mu2, nu1]*eta[mu3, nu4]*eta[mu4, nu3])/8 - (q4[mu1]*q4[nu2]*eta[mu2, nu1]*eta[mu3, nu4]*eta[mu4, nu3])/4 + (q2[mu1]*q2[nu1]*eta[mu2, nu2]*eta[mu3, nu4]*eta[mu4, nu3])/4 + (q3[mu1]*q3[nu1]*eta[mu2, nu2]*eta[mu3, nu4]*eta[mu4, nu3])/4 + (q3[nu1]*q4[mu1]*eta[mu2, nu2]*eta[mu3, nu4]*eta[mu4, nu3])/8 + (q3[mu1]*q4[nu1]*eta[mu2, nu2]*eta[mu3, nu4]*eta[mu4, nu3])/8 + (q4[mu1]*q4[nu1]*eta[mu2, nu2]*eta[mu3, nu4]*eta[mu4, nu3])/4 + (q1[nu2]*q1[nu3]*eta[mu1, nu1]*eta[mu2, mu3]*eta[mu4, nu4])/4 - (q2[nu3]*q3[nu2]*eta[mu1, nu1]*eta[mu2, mu3]*eta[mu4, nu4])/8 + (q4[nu2]*q4[nu3]*eta[mu1, nu1]*eta[mu2, mu3]*eta[mu4, nu4])/4 + (q1[nu3]*q2[nu1]*eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu4])/8 + (q1[nu3]*q3[nu1]*eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu4])/8 + (q2[nu3]*q3[nu1]*eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu4])/8 - (q4[nu1]*q4[nu3]*eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu4])/4 + (q1[nu2]*q2[nu1]*eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu4])/8 + (q1[nu2]*q3[nu1]*eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu4])/8 + (q2[nu1]*q3[nu2]*eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu4])/8 - (q4[nu1]*q4[nu2]*eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu4])/4 + (q1[nu2]*q2[nu3]*eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu4])/8 + (q1[nu3]*q3[nu2]*eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu4])/8 + (q2[nu3]*q3[nu2]*eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu4])/8 - (q4[nu2]*q4[nu3]*eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu4])/4 + (q1[mu3]*q1[nu3]*eta[mu1, nu2]*eta[mu2, nu1]*eta[mu4, nu4])/4 + (q1[nu3]*q2[mu3]*eta[mu1, nu2]*eta[mu2, nu1]*eta[mu4, nu4])/8 + (q1[mu3]*q2[nu3]*eta[mu1, nu2]*eta[mu2, nu1]*eta[mu4, nu4])/8 + (q2[mu3]*q2[nu3]*eta[mu1, nu2]*eta[mu2, nu1]*eta[mu4, nu4])/4 + (q4[mu3]*q4[nu3]*eta[mu1, nu2]*eta[mu2, nu1]*eta[mu4, nu4])/4 + (q1[nu2]*q2[mu3]*eta[mu1, nu3]*eta[mu2, nu1]*eta[mu4, nu4])/8 + (q1[mu3]*q3[nu2]*eta[mu1, nu3]*eta[mu2, nu1]*eta[mu4, nu4])/8 + (q2[mu3]*q3[nu2]*eta[mu1, nu3]*eta[mu2, nu1]*eta[mu4, nu4])/8 - (q4[mu3]*q4[nu2]*eta[mu1, nu3]*eta[mu2, nu1]*eta[mu4, nu4])/4 + (q2[nu1]*q2[nu3]*eta[mu1, mu3]*eta[mu2, nu2]*eta[mu4, nu4])/4 - (q1[nu3]*q3[nu1]*eta[mu1, mu3]*eta[mu2, nu2]*eta[mu4, nu4])/8 + (q4[nu1]*q4[nu3]*eta[mu1, mu3]*eta[mu2, nu2]*eta[mu4, nu4])/4 - (q1[mu3]*q1[nu3]*eta[mu1, nu1]*eta[mu2, nu2]*eta[mu4, nu4])/4 - (q2[mu3]*q2[nu3]*eta[mu1, nu1]*eta[mu2, nu2]*eta[mu4, nu4])/4 - (q4[mu3]*q4[nu3]*eta[mu1, nu1]*eta[mu2, nu2]*eta[mu4, nu4])/4 + (q2[mu3]*q2[nu1]*eta[mu1, nu3]*eta[mu2, nu2]*eta[mu4, nu4])/4 - (q1[mu3]*q3[nu1]*eta[mu1, nu3]*eta[mu2, nu2]*eta[mu4, nu4])/8 + (q4[mu3]*q4[nu1]*eta[mu1, nu3]*eta[mu2, nu2]*eta[mu4, nu4])/4 + (q1[nu2]*q2[nu1]*eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu4])/8 + (q1[nu2]*q3[nu1]*eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu4])/8 + (q2[nu1]*q3[nu2]*eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu4])/8 - (q4[nu1]*q4[nu2]*eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu4])/4 + (q1[mu3]*q1[nu2]*eta[mu1, nu1]*eta[mu2, nu3]*eta[mu4, nu4])/4 - (q2[mu3]*q3[nu2]*eta[mu1, nu1]*eta[mu2, nu3]*eta[mu4, nu4])/8 + (q4[mu3]*q4[nu2]*eta[mu1, nu1]*eta[mu2, nu3]*eta[mu4, nu4])/4 + (q1[mu3]*q2[nu1]*eta[mu1, nu2]*eta[mu2, nu3]*eta[mu4, nu4])/8 + (q1[mu3]*q3[nu1]*eta[mu1, nu2]*eta[mu2, nu3]*eta[mu4, nu4])/8 + (q2[mu3]*q3[nu1]*eta[mu1, nu2]*eta[mu2, nu3]*eta[mu4, nu4])/8 - (q4[mu3]*q4[nu1]*eta[mu1, nu2]*eta[mu2, nu3]*eta[mu4, nu4])/4 + (q1[nu2]*q2[nu3]*eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu4])/8 + (q1[nu3]*q3[nu2]*eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu4])/8 + (q2[nu3]*q3[nu2]*eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu4])/8 - (q4[nu2]*q4[nu3]*eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu4])/4 + (q1[mu2]*q2[nu3]*eta[mu1, nu2]*eta[mu3, nu1]*eta[mu4, nu4])/8 + (q1[nu3]*q3[mu2]*eta[mu1, nu2]*eta[mu3, nu1]*eta[mu4, nu4])/8 + (q2[nu3]*q3[mu2]*eta[mu1, nu2]*eta[mu3, nu1]*eta[mu4, nu4])/8 - (q4[mu2]*q4[nu3]*eta[mu1, nu2]*eta[mu3, nu1]*eta[mu4, nu4])/4 + (q1[mu2]*q1[nu2]*eta[mu1, nu3]*eta[mu3, nu1]*eta[mu4, nu4])/4 + (q1[nu2]*q3[mu2]*eta[mu1, nu3]*eta[mu3, nu1]*eta[mu4, nu4])/8 + (q1[mu2]*q3[nu2]*eta[mu1, nu3]*eta[mu3, nu1]*eta[mu4, nu4])/8 + (q3[mu2]*q3[nu2]*eta[mu1, nu3]*eta[mu3, nu1]*eta[mu4, nu4])/4 + (q4[mu2]*q4[nu2]*eta[mu1, nu3]*eta[mu3, nu1]*eta[mu4, nu4])/4 + (q2[mu1]*q2[nu3]*eta[mu2, nu2]*eta[mu3, nu1]*eta[mu4, nu4])/4 - (q1[nu3]*q3[mu1]*eta[mu2, nu2]*eta[mu3, nu1]*eta[mu4, nu4])/8 + (q4[mu1]*q4[nu3]*eta[mu2, nu2]*eta[mu3, nu1]*eta[mu4, nu4])/4 + (q1[nu2]*q2[mu1]*eta[mu2, nu3]*eta[mu3, nu1]*eta[mu4, nu4])/8 + (q1[nu2]*q3[mu1]*eta[mu2, nu3]*eta[mu3, nu1]*eta[mu4, nu4])/8 + (q2[mu1]*q3[nu2]*eta[mu2, nu3]*eta[mu3, nu1]*eta[mu4, nu4])/8 - (q4[mu1]*q4[nu2]*eta[mu2, nu3]*eta[mu3, nu1]*eta[mu4, nu4])/4 + (q1[nu3]*q2[nu1]*eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu4])/8 + (q1[nu3]*q3[nu1]*eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu4])/8 + (q2[nu3]*q3[nu1]*eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu4])/8 - (q4[nu1]*q4[nu3]*eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu4])/4 + (q1[mu2]*q1[nu3]*eta[mu1, nu1]*eta[mu3, nu2]*eta[mu4, nu4])/4 - (q2[nu3]*q3[mu2]*eta[mu1, nu1]*eta[mu3, nu2]*eta[mu4, nu4])/8 + (q4[mu2]*q4[nu3]*eta[mu1, nu1]*eta[mu3, nu2]*eta[mu4, nu4])/4 + (q1[mu2]*q2[nu1]*eta[mu1, nu3]*eta[mu3, nu2]*eta[mu4, nu4])/8 + (q2[nu1]*q3[mu2]*eta[mu1, nu3]*eta[mu3, nu2]*eta[mu4, nu4])/8 + (q1[mu2]*q3[nu1]*eta[mu1, nu3]*eta[mu3, nu2]*eta[mu4, nu4])/8 - (q4[mu2]*q4[nu1]*eta[mu1, nu3]*eta[mu3, nu2]*eta[mu4, nu4])/4 + (q1[nu3]*q2[mu1]*eta[mu2, nu1]*eta[mu3, nu2]*eta[mu4, nu4])/8 + (q1[nu3]*q3[mu1]*eta[mu2, nu1]*eta[mu3, nu2]*eta[mu4, nu4])/8 + (q2[nu3]*q3[mu1]*eta[mu2, nu1]*eta[mu3, nu2]*eta[mu4, nu4])/8 - (q4[mu1]*q4[nu3]*eta[mu2, nu1]*eta[mu3, nu2]*eta[mu4, nu4])/4 + (q2[mu1]*q2[nu1]*eta[mu2, nu3]*eta[mu3, nu2]*eta[mu4, nu4])/4 + (q2[nu1]*q3[mu1]*eta[mu2, nu3]*eta[mu3, nu2]*eta[mu4, nu4])/8 + (q2[mu1]*q3[nu1]*eta[mu2, nu3]*eta[mu3, nu2]*eta[mu4, nu4])/8 + (q3[mu1]*q3[nu1]*eta[mu2, nu3]*eta[mu3, nu2]*eta[mu4, nu4])/4 + (q4[mu1]*q4[nu1]*eta[mu2, nu3]*eta[mu3, nu2]*eta[mu4, nu4])/4 - (q1[nu2]*q2[nu1]*eta[mu1, mu2]*eta[mu3, nu3]*eta[mu4, nu4])/8 + (q3[nu1]*q3[nu2]*eta[mu1, mu2]*eta[mu3, nu3]*eta[mu4, nu4])/4 + (q4[nu1]*q4[nu2]*eta[mu1, mu2]*eta[mu3, nu3]*eta[mu4, nu4])/4 - (q1[mu2]*q1[nu2]*eta[mu1, nu1]*eta[mu3, nu3]*eta[mu4, nu4])/4 - (q3[mu2]*q3[nu2]*eta[mu1, nu1]*eta[mu3, nu3]*eta[mu4, nu4])/4 - (q4[mu2]*q4[nu2]*eta[mu1, nu1]*eta[mu3, nu3]*eta[mu4, nu4])/4 - (q1[mu2]*q2[nu1]*eta[mu1, nu2]*eta[mu3, nu3]*eta[mu4, nu4])/8 + (q3[mu2]*q3[nu1]*eta[mu1, nu2]*eta[mu3, nu3]*eta[mu4, nu4])/4 + (q4[mu2]*q4[nu1]*eta[mu1, nu2]*eta[mu3, nu3]*eta[mu4, nu4])/4 - (q1[nu2]*q2[mu1]*eta[mu2, nu1]*eta[mu3, nu3]*eta[mu4, nu4])/8 + (q3[mu1]*q3[nu2]*eta[mu2, nu1]*eta[mu3, nu3]*eta[mu4, nu4])/4 + (q4[mu1]*q4[nu2]*eta[mu2, nu1]*eta[mu3, nu3]*eta[mu4, nu4])/4 - (q2[mu1]*q2[nu1]*eta[mu2, nu2]*eta[mu3, nu3]*eta[mu4, nu4])/4 - (q3[mu1]*q3[nu1]*eta[mu2, nu2]*eta[mu3, nu3]*eta[mu4, nu4])/4 - (q4[mu1]*q4[nu1]*eta[mu2, nu2]*eta[mu3, nu3]*eta[mu4, nu4])/4 - (q1[nu3]*q2[nu4]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu2])/8 - (q1[nu3]*q3[nu4]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu2])/8 - (q2[nu3]*q3[nu4]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu2])/8 - (q1[nu4]*q4[nu3]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu2])/8 - (q2[nu4]*q4[nu3]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu2])/8 - (q3[nu4]*q4[nu3]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu2])/8 - (q1[mu4]*q1[nu4]*eta[mu1, nu3]*eta[mu2, mu3]*eta[nu1, nu2])/4 - (q1[nu4]*q2[mu4]*eta[mu1, nu3]*eta[mu2, mu3]*eta[nu1, nu2])/8 - (q1[mu4]*q2[nu4]*eta[mu1, nu3]*eta[mu2, mu3]*eta[nu1, nu2])/8 - (q2[mu4]*q2[nu4]*eta[mu1, nu3]*eta[mu2, mu3]*eta[nu1, nu2])/4 - (q1[nu4]*q3[mu4]*eta[mu1, nu3]*eta[mu2, mu3]*eta[nu1, nu2])/8 - (q2[nu4]*q3[mu4]*eta[mu1, nu3]*eta[mu2, mu3]*eta[nu1, nu2])/8 - (q1[mu4]*q3[nu4]*eta[mu1, nu3]*eta[mu2, mu3]*eta[nu1, nu2])/8 - (q2[mu4]*q3[nu4]*eta[mu1, nu3]*eta[mu2, mu3]*eta[nu1, nu2])/8 - (q3[mu4]*q3[nu4]*eta[mu1, nu3]*eta[mu2, mu3]*eta[nu1, nu2])/4 - (q1[nu3]*q2[mu4]*eta[mu1, nu4]*eta[mu2, mu3]*eta[nu1, nu2])/8 - (q1[nu3]*q3[mu4]*eta[mu1, nu4]*eta[mu2, mu3]*eta[nu1, nu2])/8 - (q2[nu3]*q3[mu4]*eta[mu1, nu4]*eta[mu2, mu3]*eta[nu1, nu2])/8 - (q1[mu4]*q4[nu3]*eta[mu1, nu4]*eta[mu2, mu3]*eta[nu1, nu2])/8 - (q2[mu4]*q4[nu3]*eta[mu1, nu4]*eta[mu2, mu3]*eta[nu1, nu2])/8 - (q3[mu4]*q4[nu3]*eta[mu1, nu4]*eta[mu2, mu3]*eta[nu1, nu2])/8 - (q1[nu4]*q2[nu3]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu2])/8 - (q1[nu3]*q3[nu4]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu2])/8 - (q2[nu3]*q3[nu4]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu2])/8 - (q1[nu4]*q4[nu3]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu2])/8 - (q2[nu4]*q4[nu3]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu2])/8 - (q3[nu4]*q4[nu3]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu2])/8 - (q1[nu4]*q2[mu3]*eta[mu1, nu3]*eta[mu2, mu4]*eta[nu1, nu2])/8 - (q1[mu3]*q3[nu4]*eta[mu1, nu3]*eta[mu2, mu4]*eta[nu1, nu2])/8 - (q2[mu3]*q3[nu4]*eta[mu1, nu3]*eta[mu2, mu4]*eta[nu1, nu2])/8 - (q1[nu4]*q4[mu3]*eta[mu1, nu3]*eta[mu2, mu4]*eta[nu1, nu2])/8 - (q2[nu4]*q4[mu3]*eta[mu1, nu3]*eta[mu2, mu4]*eta[nu1, nu2])/8 - (q3[nu4]*q4[mu3]*eta[mu1, nu3]*eta[mu2, mu4]*eta[nu1, nu2])/8 - (q1[mu3]*q1[nu3]*eta[mu1, nu4]*eta[mu2, mu4]*eta[nu1, nu2])/4 - (q1[nu3]*q2[mu3]*eta[mu1, nu4]*eta[mu2, mu4]*eta[nu1, nu2])/8 - (q1[mu3]*q2[nu3]*eta[mu1, nu4]*eta[mu2, mu4]*eta[nu1, nu2])/8 - (q2[mu3]*q2[nu3]*eta[mu1, nu4]*eta[mu2, mu4]*eta[nu1, nu2])/4 - (q1[nu3]*q4[mu3]*eta[mu1, nu4]*eta[mu2, mu4]*eta[nu1, nu2])/8 - (q2[nu3]*q4[mu3]*eta[mu1, nu4]*eta[mu2, mu4]*eta[nu1, nu2])/8 - (q1[mu3]*q4[nu3]*eta[mu1, nu4]*eta[mu2, mu4]*eta[nu1, nu2])/8 - (q2[mu3]*q4[nu3]*eta[mu1, nu4]*eta[mu2, mu4]*eta[nu1, nu2])/8 - (q4[mu3]*q4[nu3]*eta[mu1, nu4]*eta[mu2, mu4]*eta[nu1, nu2])/4 - (q1[mu4]*q1[nu4]*eta[mu1, mu3]*eta[mu2, nu3]*eta[nu1, nu2])/4 - (q1[nu4]*q2[mu4]*eta[mu1, mu3]*eta[mu2, nu3]*eta[nu1, nu2])/8 - (q1[mu4]*q2[nu4]*eta[mu1, mu3]*eta[mu2, nu3]*eta[nu1, nu2])/8 - (q2[mu4]*q2[nu4]*eta[mu1, mu3]*eta[mu2, nu3]*eta[nu1, nu2])/4 - (q1[nu4]*q3[mu4]*eta[mu1, mu3]*eta[mu2, nu3]*eta[nu1, nu2])/8 - (q2[nu4]*q3[mu4]*eta[mu1, mu3]*eta[mu2, nu3]*eta[nu1, nu2])/8 - (q1[mu4]*q3[nu4]*eta[mu1, mu3]*eta[mu2, nu3]*eta[nu1, nu2])/8 - (q2[mu4]*q3[nu4]*eta[mu1, mu3]*eta[mu2, nu3]*eta[nu1, nu2])/8 - (q3[mu4]*q3[nu4]*eta[mu1, mu3]*eta[mu2, nu3]*eta[nu1, nu2])/4 - (q1[mu3]*q2[nu4]*eta[mu1, mu4]*eta[mu2, nu3]*eta[nu1, nu2])/8 - (q1[mu3]*q3[nu4]*eta[mu1, mu4]*eta[mu2, nu3]*eta[nu1, nu2])/8 - (q2[mu3]*q3[nu4]*eta[mu1, mu4]*eta[mu2, nu3]*eta[nu1, nu2])/8 - (q1[nu4]*q4[mu3]*eta[mu1, mu4]*eta[mu2, nu3]*eta[nu1, nu2])/8 - (q2[nu4]*q4[mu3]*eta[mu1, mu4]*eta[mu2, nu3]*eta[nu1, nu2])/8 - (q3[nu4]*q4[mu3]*eta[mu1, mu4]*eta[mu2, nu3]*eta[nu1, nu2])/8 - (q1[mu3]*q2[mu4]*eta[mu1, nu4]*eta[mu2, nu3]*eta[nu1, nu2])/8 - (q1[mu3]*q3[mu4]*eta[mu1, nu4]*eta[mu2, nu3]*eta[nu1, nu2])/8 - (q2[mu3]*q3[mu4]*eta[mu1, nu4]*eta[mu2, nu3]*eta[nu1, nu2])/8 - (q1[mu4]*q4[mu3]*eta[mu1, nu4]*eta[mu2, nu3]*eta[nu1, nu2])/8 - (q2[mu4]*q4[mu3]*eta[mu1, nu4]*eta[mu2, nu3]*eta[nu1, nu2])/8 - (q3[mu4]*q4[mu3]*eta[mu1, nu4]*eta[mu2, nu3]*eta[nu1, nu2])/8 - (q1[mu4]*q2[nu3]*eta[mu1, mu3]*eta[mu2, nu4]*eta[nu1, nu2])/8 - (q1[nu3]*q3[mu4]*eta[mu1, mu3]*eta[mu2, nu4]*eta[nu1, nu2])/8 - (q2[nu3]*q3[mu4]*eta[mu1, mu3]*eta[mu2, nu4]*eta[nu1, nu2])/8 - (q1[mu4]*q4[nu3]*eta[mu1, mu3]*eta[mu2, nu4]*eta[nu1, nu2])/8 - (q2[mu4]*q4[nu3]*eta[mu1, mu3]*eta[mu2, nu4]*eta[nu1, nu2])/8 - (q3[mu4]*q4[nu3]*eta[mu1, mu3]*eta[mu2, nu4]*eta[nu1, nu2])/8 - (q1[mu3]*q1[nu3]*eta[mu1, mu4]*eta[mu2, nu4]*eta[nu1, nu2])/4 - (q1[nu3]*q2[mu3]*eta[mu1, mu4]*eta[mu2, nu4]*eta[nu1, nu2])/8 - (q1[mu3]*q2[nu3]*eta[mu1, mu4]*eta[mu2, nu4]*eta[nu1, nu2])/8 - (q2[mu3]*q2[nu3]*eta[mu1, mu4]*eta[mu2, nu4]*eta[nu1, nu2])/4 - (q1[nu3]*q4[mu3]*eta[mu1, mu4]*eta[mu2, nu4]*eta[nu1, nu2])/8 - (q2[nu3]*q4[mu3]*eta[mu1, mu4]*eta[mu2, nu4]*eta[nu1, nu2])/8 - (q1[mu3]*q4[nu3]*eta[mu1, mu4]*eta[mu2, nu4]*eta[nu1, nu2])/8 - (q2[mu3]*q4[nu3]*eta[mu1, mu4]*eta[mu2, nu4]*eta[nu1, nu2])/8 - (q4[mu3]*q4[nu3]*eta[mu1, mu4]*eta[mu2, nu4]*eta[nu1, nu2])/4 - (q1[mu4]*q2[mu3]*eta[mu1, nu3]*eta[mu2, nu4]*eta[nu1, nu2])/8 - (q1[mu3]*q3[mu4]*eta[mu1, nu3]*eta[mu2, nu4]*eta[nu1, nu2])/8 - (q2[mu3]*q3[mu4]*eta[mu1, nu3]*eta[mu2, nu4]*eta[nu1, nu2])/8 - (q1[mu4]*q4[mu3]*eta[mu1, nu3]*eta[mu2, nu4]*eta[nu1, nu2])/8 - (q2[mu4]*q4[mu3]*eta[mu1, nu3]*eta[mu2, nu4]*eta[nu1, nu2])/8 - (q3[mu4]*q4[mu3]*eta[mu1, nu3]*eta[mu2, nu4]*eta[nu1, nu2])/8 - (q1[nu3]*q1[nu4]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu2])/4 - (q1[nu4]*q2[nu3]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu2])/8 - (q1[nu3]*q2[nu4]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu2])/8 - (q2[nu3]*q2[nu4]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu2])/4 + (q3[nu4]*q4[nu3]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu2])/8 - (q1[mu2]*q2[nu4]*eta[mu1, nu3]*eta[mu3, mu4]*eta[nu1, nu2])/8 - (q1[nu4]*q3[mu2]*eta[mu1, nu3]*eta[mu3, mu4]*eta[nu1, nu2])/8 - (q2[nu4]*q3[mu2]*eta[mu1, nu3]*eta[mu3, mu4]*eta[nu1, nu2])/8 - (q1[nu4]*q4[mu2]*eta[mu1, nu3]*eta[mu3, mu4]*eta[nu1, nu2])/8 - (q2[nu4]*q4[mu2]*eta[mu1, nu3]*eta[mu3, mu4]*eta[nu1, nu2])/8 - (q3[nu4]*q4[mu2]*eta[mu1, nu3]*eta[mu3, mu4]*eta[nu1, nu2])/8 - (q1[mu2]*q2[nu3]*eta[mu1, nu4]*eta[mu3, mu4]*eta[nu1, nu2])/8 - (q1[nu3]*q3[mu2]*eta[mu1, nu4]*eta[mu3, mu4]*eta[nu1, nu2])/8 - (q2[nu3]*q3[mu2]*eta[mu1, nu4]*eta[mu3, mu4]*eta[nu1, nu2])/8 - (q1[nu3]*q4[mu2]*eta[mu1, nu4]*eta[mu3, mu4]*eta[nu1, nu2])/8 - (q2[nu3]*q4[mu2]*eta[mu1, nu4]*eta[mu3, mu4]*eta[nu1, nu2])/8 - (q3[mu2]*q4[nu3]*eta[mu1, nu4]*eta[mu3, mu4]*eta[nu1, nu2])/8 - (q1[nu4]*q2[mu1]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu1, nu2])/8 - (q1[nu4]*q3[mu1]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu1, nu2])/8 - (q2[nu4]*q3[mu1]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu1, nu2])/8 - (q1[nu4]*q4[mu1]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu1, nu2])/8 - (q2[nu4]*q4[mu1]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu1, nu2])/8 - (q3[nu4]*q4[mu1]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu1, nu2])/8 - (q1[nu3]*q2[mu1]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu1, nu2])/8 - (q1[nu3]*q3[mu1]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu1, nu2])/8 - (q2[nu3]*q3[mu1]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu1, nu2])/8 - (q1[nu3]*q4[mu1]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu1, nu2])/8 - (q2[nu3]*q4[mu1]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu1, nu2])/8 - (q3[mu1]*q4[nu3]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu1, nu2])/8 + (q1[mu4]*q1[nu4]*eta[mu1, mu2]*eta[mu3, nu3]*eta[nu1, nu2])/4 + (q1[nu4]*q2[mu4]*eta[mu1, mu2]*eta[mu3, nu3]*eta[nu1, nu2])/8 + (q1[mu4]*q2[nu4]*eta[mu1, mu2]*eta[mu3, nu3]*eta[nu1, nu2])/8 + (q2[mu4]*q2[nu4]*eta[mu1, mu2]*eta[mu3, nu3]*eta[nu1, nu2])/4 + (q3[mu4]*q3[nu4]*eta[mu1, mu2]*eta[mu3, nu3]*eta[nu1, nu2])/4 + (q1[mu2]*q2[nu4]*eta[mu1, mu4]*eta[mu3, nu3]*eta[nu1, nu2])/8 - (q3[mu2]*q3[nu4]*eta[mu1, mu4]*eta[mu3, nu3]*eta[nu1, nu2])/4 + (q1[nu4]*q4[mu2]*eta[mu1, mu4]*eta[mu3, nu3]*eta[nu1, nu2])/8 + (q2[nu4]*q4[mu2]*eta[mu1, mu4]*eta[mu3, nu3]*eta[nu1, nu2])/8 + (q1[mu2]*q2[mu4]*eta[mu1, nu4]*eta[mu3, nu3]*eta[nu1, nu2])/8 - (q3[mu2]*q3[mu4]*eta[mu1, nu4]*eta[mu3, nu3]*eta[nu1, nu2])/4 + (q1[mu4]*q4[mu2]*eta[mu1, nu4]*eta[mu3, nu3]*eta[nu1, nu2])/8 + (q2[mu4]*q4[mu2]*eta[mu1, nu4]*eta[mu3, nu3]*eta[nu1, nu2])/8 + (q1[nu4]*q2[mu1]*eta[mu2, mu4]*eta[mu3, nu3]*eta[nu1, nu2])/8 - (q3[mu1]*q3[nu4]*eta[mu2, mu4]*eta[mu3, nu3]*eta[nu1, nu2])/4 + (q1[nu4]*q4[mu1]*eta[mu2, mu4]*eta[mu3, nu3]*eta[nu1, nu2])/8 + (q2[nu4]*q4[mu1]*eta[mu2, mu4]*eta[mu3, nu3]*eta[nu1, nu2])/8 + (q1[mu4]*q2[mu1]*eta[mu2, nu4]*eta[mu3, nu3]*eta[nu1, nu2])/8 - (q3[mu1]*q3[mu4]*eta[mu2, nu4]*eta[mu3, nu3]*eta[nu1, nu2])/4 + (q1[mu4]*q4[mu1]*eta[mu2, nu4]*eta[mu3, nu3]*eta[nu1, nu2])/8 + (q2[mu4]*q4[mu1]*eta[mu2, nu4]*eta[mu3, nu3]*eta[nu1, nu2])/8 - (q1[mu4]*q1[nu3]*eta[mu1, mu2]*eta[mu3, nu4]*eta[nu1, nu2])/4 - (q1[nu3]*q2[mu4]*eta[mu1, mu2]*eta[mu3, nu4]*eta[nu1, nu2])/8 - (q1[mu4]*q2[nu3]*eta[mu1, mu2]*eta[mu3, nu4]*eta[nu1, nu2])/8 - (q2[mu4]*q2[nu3]*eta[mu1, mu2]*eta[mu3, nu4]*eta[nu1, nu2])/4 + (q3[mu4]*q4[nu3]*eta[mu1, mu2]*eta[mu3, nu4]*eta[nu1, nu2])/8 - (q1[mu2]*q2[nu3]*eta[mu1, mu4]*eta[mu3, nu4]*eta[nu1, nu2])/8 - (q1[nu3]*q3[mu2]*eta[mu1, mu4]*eta[mu3, nu4]*eta[nu1, nu2])/8 - (q2[nu3]*q3[mu2]*eta[mu1, mu4]*eta[mu3, nu4]*eta[nu1, nu2])/8 - (q1[nu3]*q4[mu2]*eta[mu1, mu4]*eta[mu3, nu4]*eta[nu1, nu2])/8 - (q2[nu3]*q4[mu2]*eta[mu1, mu4]*eta[mu3, nu4]*eta[nu1, nu2])/8 - (q3[mu2]*q4[nu3]*eta[mu1, mu4]*eta[mu3, nu4]*eta[nu1, nu2])/8 - (q1[mu2]*q2[mu4]*eta[mu1, nu3]*eta[mu3, nu4]*eta[nu1, nu2])/8 - (q1[mu4]*q3[mu2]*eta[mu1, nu3]*eta[mu3, nu4]*eta[nu1, nu2])/8 - (q2[mu4]*q3[mu2]*eta[mu1, nu3]*eta[mu3, nu4]*eta[nu1, nu2])/8 - (q1[mu4]*q4[mu2]*eta[mu1, nu3]*eta[mu3, nu4]*eta[nu1, nu2])/8 - (q2[mu4]*q4[mu2]*eta[mu1, nu3]*eta[mu3, nu4]*eta[nu1, nu2])/8 - (q3[mu4]*q4[mu2]*eta[mu1, nu3]*eta[mu3, nu4]*eta[nu1, nu2])/8 - (q1[nu3]*q2[mu1]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu1, nu2])/8 - (q1[nu3]*q3[mu1]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu1, nu2])/8 - (q2[nu3]*q3[mu1]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu1, nu2])/8 - (q1[nu3]*q4[mu1]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu1, nu2])/8 - (q2[nu3]*q4[mu1]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu1, nu2])/8 - (q3[mu1]*q4[nu3]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu1, nu2])/8 - (q1[mu4]*q2[mu1]*eta[mu2, nu3]*eta[mu3, nu4]*eta[nu1, nu2])/8 - (q1[mu4]*q3[mu1]*eta[mu2, nu3]*eta[mu3, nu4]*eta[nu1, nu2])/8 - (q2[mu4]*q3[mu1]*eta[mu2, nu3]*eta[mu3, nu4]*eta[nu1, nu2])/8 - (q1[mu4]*q4[mu1]*eta[mu2, nu3]*eta[mu3, nu4]*eta[nu1, nu2])/8 - (q2[mu4]*q4[mu1]*eta[mu2, nu3]*eta[mu3, nu4]*eta[nu1, nu2])/8 - (q3[mu4]*q4[mu1]*eta[mu2, nu3]*eta[mu3, nu4]*eta[nu1, nu2])/8 - (q1[mu3]*q1[nu4]*eta[mu1, mu2]*eta[mu4, nu3]*eta[nu1, nu2])/4 - (q1[nu4]*q2[mu3]*eta[mu1, mu2]*eta[mu4, nu3]*eta[nu1, nu2])/8 - (q1[mu3]*q2[nu4]*eta[mu1, mu2]*eta[mu4, nu3]*eta[nu1, nu2])/8 - (q2[mu3]*q2[nu4]*eta[mu1, mu2]*eta[mu4, nu3]*eta[nu1, nu2])/4 + (q3[nu4]*q4[mu3]*eta[mu1, mu2]*eta[mu4, nu3]*eta[nu1, nu2])/8 - (q1[mu2]*q2[nu4]*eta[mu1, mu3]*eta[mu4, nu3]*eta[nu1, nu2])/8 - (q1[nu4]*q3[mu2]*eta[mu1, mu3]*eta[mu4, nu3]*eta[nu1, nu2])/8 - (q2[nu4]*q3[mu2]*eta[mu1, mu3]*eta[mu4, nu3]*eta[nu1, nu2])/8 - (q1[nu4]*q4[mu2]*eta[mu1, mu3]*eta[mu4, nu3]*eta[nu1, nu2])/8 - (q2[nu4]*q4[mu2]*eta[mu1, mu3]*eta[mu4, nu3]*eta[nu1, nu2])/8 - (q3[nu4]*q4[mu2]*eta[mu1, mu3]*eta[mu4, nu3]*eta[nu1, nu2])/8 - (q1[mu2]*q2[mu3]*eta[mu1, nu4]*eta[mu4, nu3]*eta[nu1, nu2])/8 - (q1[mu3]*q3[mu2]*eta[mu1, nu4]*eta[mu4, nu3]*eta[nu1, nu2])/8 - (q2[mu3]*q3[mu2]*eta[mu1, nu4]*eta[mu4, nu3]*eta[nu1, nu2])/8 - (q1[mu3]*q4[mu2]*eta[mu1, nu4]*eta[mu4, nu3]*eta[nu1, nu2])/8 - (q2[mu3]*q4[mu2]*eta[mu1, nu4]*eta[mu4, nu3]*eta[nu1, nu2])/8 - (q3[mu2]*q4[mu3]*eta[mu1, nu4]*eta[mu4, nu3]*eta[nu1, nu2])/8 - (q1[nu4]*q2[mu1]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu1, nu2])/8 - (q1[nu4]*q3[mu1]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu1, nu2])/8 - (q2[nu4]*q3[mu1]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu1, nu2])/8 - (q1[nu4]*q4[mu1]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu1, nu2])/8 - (q2[nu4]*q4[mu1]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu1, nu2])/8 - (q3[nu4]*q4[mu1]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu1, nu2])/8 - (q1[mu3]*q2[mu1]*eta[mu2, nu4]*eta[mu4, nu3]*eta[nu1, nu2])/8 - (q1[mu3]*q3[mu1]*eta[mu2, nu4]*eta[mu4, nu3]*eta[nu1, nu2])/8 - (q2[mu3]*q3[mu1]*eta[mu2, nu4]*eta[mu4, nu3]*eta[nu1, nu2])/8 - (q1[mu3]*q4[mu1]*eta[mu2, nu4]*eta[mu4, nu3]*eta[nu1, nu2])/8 - (q2[mu3]*q4[mu1]*eta[mu2, nu4]*eta[mu4, nu3]*eta[nu1, nu2])/8 - (q3[mu1]*q4[mu3]*eta[mu2, nu4]*eta[mu4, nu3]*eta[nu1, nu2])/8 + (q1[mu2]*q2[mu1]*eta[mu3, nu4]*eta[mu4, nu3]*eta[nu1, nu2])/8 - (q3[mu1]*q3[mu2]*eta[mu3, nu4]*eta[mu4, nu3]*eta[nu1, nu2])/4 - (q3[mu2]*q4[mu1]*eta[mu3, nu4]*eta[mu4, nu3]*eta[nu1, nu2])/8 - (q3[mu1]*q4[mu2]*eta[mu3, nu4]*eta[mu4, nu3]*eta[nu1, nu2])/8 - (q4[mu1]*q4[mu2]*eta[mu3, nu4]*eta[mu4, nu3]*eta[nu1, nu2])/4 + (q1[mu3]*q1[nu3]*eta[mu1, mu2]*eta[mu4, nu4]*eta[nu1, nu2])/4 + (q1[nu3]*q2[mu3]*eta[mu1, mu2]*eta[mu4, nu4]*eta[nu1, nu2])/8 + (q1[mu3]*q2[nu3]*eta[mu1, mu2]*eta[mu4, nu4]*eta[nu1, nu2])/8 + (q2[mu3]*q2[nu3]*eta[mu1, mu2]*eta[mu4, nu4]*eta[nu1, nu2])/4 + (q4[mu3]*q4[nu3]*eta[mu1, mu2]*eta[mu4, nu4]*eta[nu1, nu2])/4 + (q1[mu2]*q2[nu3]*eta[mu1, mu3]*eta[mu4, nu4]*eta[nu1, nu2])/8 + (q1[nu3]*q3[mu2]*eta[mu1, mu3]*eta[mu4, nu4]*eta[nu1, nu2])/8 + (q2[nu3]*q3[mu2]*eta[mu1, mu3]*eta[mu4, nu4]*eta[nu1, nu2])/8 - (q4[mu2]*q4[nu3]*eta[mu1, mu3]*eta[mu4, nu4]*eta[nu1, nu2])/4 + (q1[mu2]*q2[mu3]*eta[mu1, nu3]*eta[mu4, nu4]*eta[nu1, nu2])/8 + (q1[mu3]*q3[mu2]*eta[mu1, nu3]*eta[mu4, nu4]*eta[nu1, nu2])/8 + (q2[mu3]*q3[mu2]*eta[mu1, nu3]*eta[mu4, nu4]*eta[nu1, nu2])/8 - (q4[mu2]*q4[mu3]*eta[mu1, nu3]*eta[mu4, nu4]*eta[nu1, nu2])/4 + (q1[nu3]*q2[mu1]*eta[mu2, mu3]*eta[mu4, nu4]*eta[nu1, nu2])/8 + (q1[nu3]*q3[mu1]*eta[mu2, mu3]*eta[mu4, nu4]*eta[nu1, nu2])/8 + (q2[nu3]*q3[mu1]*eta[mu2, mu3]*eta[mu4, nu4]*eta[nu1, nu2])/8 - (q4[mu1]*q4[nu3]*eta[mu2, mu3]*eta[mu4, nu4]*eta[nu1, nu2])/4 + (q1[mu3]*q2[mu1]*eta[mu2, nu3]*eta[mu4, nu4]*eta[nu1, nu2])/8 + (q1[mu3]*q3[mu1]*eta[mu2, nu3]*eta[mu4, nu4]*eta[nu1, nu2])/8 + (q2[mu3]*q3[mu1]*eta[mu2, nu3]*eta[mu4, nu4]*eta[nu1, nu2])/8 - (q4[mu1]*q4[mu3]*eta[mu2, nu3]*eta[mu4, nu4]*eta[nu1, nu2])/4 - (q1[mu2]*q2[mu1]*eta[mu3, nu3]*eta[mu4, nu4]*eta[nu1, nu2])/8 + (q3[mu1]*q3[mu2]*eta[mu3, nu3]*eta[mu4, nu4]*eta[nu1, nu2])/4 + (q4[mu1]*q4[mu2]*eta[mu3, nu3]*eta[mu4, nu4]*eta[nu1, nu2])/4 - (q1[nu2]*q2[nu4]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu3])/8 - (q2[nu4]*q3[nu2]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu3])/8 - (q1[nu2]*q3[nu4]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu3])/8 - (q1[nu4]*q4[nu2]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu3])/8 - (q2[nu4]*q4[nu2]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu3])/8 - (q3[nu4]*q4[nu2]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu3])/8 - (q1[mu4]*q1[nu4]*eta[mu1, nu2]*eta[mu2, mu3]*eta[nu1, nu3])/4 - (q1[nu4]*q2[mu4]*eta[mu1, nu2]*eta[mu2, mu3]*eta[nu1, nu3])/8 - (q1[mu4]*q2[nu4]*eta[mu1, nu2]*eta[mu2, mu3]*eta[nu1, nu3])/8 - (q2[mu4]*q2[nu4]*eta[mu1, nu2]*eta[mu2, mu3]*eta[nu1, nu3])/4 - (q1[nu4]*q3[mu4]*eta[mu1, nu2]*eta[mu2, mu3]*eta[nu1, nu3])/8 - (q2[nu4]*q3[mu4]*eta[mu1, nu2]*eta[mu2, mu3]*eta[nu1, nu3])/8 - (q1[mu4]*q3[nu4]*eta[mu1, nu2]*eta[mu2, mu3]*eta[nu1, nu3])/8 - (q2[mu4]*q3[nu4]*eta[mu1, nu2]*eta[mu2, mu3]*eta[nu1, nu3])/8 - (q3[mu4]*q3[nu4]*eta[mu1, nu2]*eta[mu2, mu3]*eta[nu1, nu3])/4 - (q1[nu2]*q2[mu4]*eta[mu1, nu4]*eta[mu2, mu3]*eta[nu1, nu3])/8 - (q1[nu2]*q3[mu4]*eta[mu1, nu4]*eta[mu2, mu3]*eta[nu1, nu3])/8 - (q2[mu4]*q3[nu2]*eta[mu1, nu4]*eta[mu2, mu3]*eta[nu1, nu3])/8 - (q1[mu4]*q4[nu2]*eta[mu1, nu4]*eta[mu2, mu3]*eta[nu1, nu3])/8 - (q2[mu4]*q4[nu2]*eta[mu1, nu4]*eta[mu2, mu3]*eta[nu1, nu3])/8 - (q3[mu4]*q4[nu2]*eta[mu1, nu4]*eta[mu2, mu3]*eta[nu1, nu3])/8 - (q1[nu2]*q1[nu4]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu3])/4 - (q1[nu4]*q3[nu2]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu3])/8 - (q1[nu2]*q3[nu4]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu3])/8 - (q3[nu2]*q3[nu4]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu3])/4 + (q2[nu4]*q4[nu2]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu3])/8 - (q1[nu4]*q2[mu3]*eta[mu1, nu2]*eta[mu2, mu4]*eta[nu1, nu3])/8 - (q1[mu3]*q3[nu4]*eta[mu1, nu2]*eta[mu2, mu4]*eta[nu1, nu3])/8 - (q2[mu3]*q3[nu4]*eta[mu1, nu2]*eta[mu2, mu4]*eta[nu1, nu3])/8 - (q1[nu4]*q4[mu3]*eta[mu1, nu2]*eta[mu2, mu4]*eta[nu1, nu3])/8 - (q2[nu4]*q4[mu3]*eta[mu1, nu2]*eta[mu2, mu4]*eta[nu1, nu3])/8 - (q3[nu4]*q4[mu3]*eta[mu1, nu2]*eta[mu2, mu4]*eta[nu1, nu3])/8 - (q1[nu2]*q2[mu3]*eta[mu1, nu4]*eta[mu2, mu4]*eta[nu1, nu3])/8 - (q1[mu3]*q3[nu2]*eta[mu1, nu4]*eta[mu2, mu4]*eta[nu1, nu3])/8 - (q2[mu3]*q3[nu2]*eta[mu1, nu4]*eta[mu2, mu4]*eta[nu1, nu3])/8 - (q1[nu2]*q4[mu3]*eta[mu1, nu4]*eta[mu2, mu4]*eta[nu1, nu3])/8 - (q3[nu2]*q4[mu3]*eta[mu1, nu4]*eta[mu2, mu4]*eta[nu1, nu3])/8 - (q2[mu3]*q4[nu2]*eta[mu1, nu4]*eta[mu2, mu4]*eta[nu1, nu3])/8 + (q1[mu4]*q1[nu4]*eta[mu1, mu3]*eta[mu2, nu2]*eta[nu1, nu3])/4 + (q2[mu4]*q2[nu4]*eta[mu1, mu3]*eta[mu2, nu2]*eta[nu1, nu3])/4 + (q1[nu4]*q3[mu4]*eta[mu1, mu3]*eta[mu2, nu2]*eta[nu1, nu3])/8 + (q1[mu4]*q3[nu4]*eta[mu1, mu3]*eta[mu2, nu2]*eta[nu1, nu3])/8 + (q3[mu4]*q3[nu4]*eta[mu1, mu3]*eta[mu2, nu2]*eta[nu1, nu3])/4 - (q2[mu3]*q2[nu4]*eta[mu1, mu4]*eta[mu2, nu2]*eta[nu1, nu3])/4 + (q1[mu3]*q3[nu4]*eta[mu1, mu4]*eta[mu2, nu2]*eta[nu1, nu3])/8 + (q1[nu4]*q4[mu3]*eta[mu1, mu4]*eta[mu2, nu2]*eta[nu1, nu3])/8 + (q3[nu4]*q4[mu3]*eta[mu1, mu4]*eta[mu2, nu2]*eta[nu1, nu3])/8 - (q2[mu3]*q2[mu4]*eta[mu1, nu4]*eta[mu2, nu2]*eta[nu1, nu3])/4 + (q1[mu3]*q3[mu4]*eta[mu1, nu4]*eta[mu2, nu2]*eta[nu1, nu3])/8 + (q1[mu4]*q4[mu3]*eta[mu1, nu4]*eta[mu2, nu2]*eta[nu1, nu3])/8 + (q3[mu4]*q4[mu3]*eta[mu1, nu4]*eta[mu2, nu2]*eta[nu1, nu3])/8 - (q1[mu4]*q1[nu2]*eta[mu1, mu3]*eta[mu2, nu4]*eta[nu1, nu3])/4 - (q1[nu2]*q3[mu4]*eta[mu1, mu3]*eta[mu2, nu4]*eta[nu1, nu3])/8 - (q1[mu4]*q3[nu2]*eta[mu1, mu3]*eta[mu2, nu4]*eta[nu1, nu3])/8 - (q3[mu4]*q3[nu2]*eta[mu1, mu3]*eta[mu2, nu4]*eta[nu1, nu3])/4 + (q2[mu4]*q4[nu2]*eta[mu1, mu3]*eta[mu2, nu4]*eta[nu1, nu3])/8 - (q1[nu2]*q2[mu3]*eta[mu1, mu4]*eta[mu2, nu4]*eta[nu1, nu3])/8 - (q1[mu3]*q3[nu2]*eta[mu1, mu4]*eta[mu2, nu4]*eta[nu1, nu3])/8 - (q2[mu3]*q3[nu2]*eta[mu1, mu4]*eta[mu2, nu4]*eta[nu1, nu3])/8 - (q1[nu2]*q4[mu3]*eta[mu1, mu4]*eta[mu2, nu4]*eta[nu1, nu3])/8 - (q3[nu2]*q4[mu3]*eta[mu1, mu4]*eta[mu2, nu4]*eta[nu1, nu3])/8 - (q2[mu3]*q4[nu2]*eta[mu1, mu4]*eta[mu2, nu4]*eta[nu1, nu3])/8 - (q1[mu4]*q2[mu3]*eta[mu1, nu2]*eta[mu2, nu4]*eta[nu1, nu3])/8 - (q1[mu3]*q3[mu4]*eta[mu1, nu2]*eta[mu2, nu4]*eta[nu1, nu3])/8 - (q2[mu3]*q3[mu4]*eta[mu1, nu2]*eta[mu2, nu4]*eta[nu1, nu3])/8 - (q1[mu4]*q4[mu3]*eta[mu1, nu2]*eta[mu2, nu4]*eta[nu1, nu3])/8 - (q2[mu4]*q4[mu3]*eta[mu1, nu2]*eta[mu2, nu4]*eta[nu1, nu3])/8 - (q3[mu4]*q4[mu3]*eta[mu1, nu2]*eta[mu2, nu4]*eta[nu1, nu3])/8 - (q1[nu2]*q2[nu4]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu3])/8 - (q1[nu4]*q3[nu2]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu3])/8 - (q2[nu4]*q3[nu2]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu3])/8 - (q1[nu4]*q4[nu2]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu3])/8 - (q2[nu4]*q4[nu2]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu3])/8 - (q3[nu4]*q4[nu2]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu3])/8 - (q1[mu2]*q2[nu4]*eta[mu1, nu2]*eta[mu3, mu4]*eta[nu1, nu3])/8 - (q1[nu4]*q3[mu2]*eta[mu1, nu2]*eta[mu3, mu4]*eta[nu1, nu3])/8 - (q2[nu4]*q3[mu2]*eta[mu1, nu2]*eta[mu3, mu4]*eta[nu1, nu3])/8 - (q1[nu4]*q4[mu2]*eta[mu1, nu2]*eta[mu3, mu4]*eta[nu1, nu3])/8 - (q2[nu4]*q4[mu2]*eta[mu1, nu2]*eta[mu3, mu4]*eta[nu1, nu3])/8 - (q3[nu4]*q4[mu2]*eta[mu1, nu2]*eta[mu3, mu4]*eta[nu1, nu3])/8 - (q1[mu2]*q1[nu2]*eta[mu1, nu4]*eta[mu3, mu4]*eta[nu1, nu3])/4 - (q1[nu2]*q3[mu2]*eta[mu1, nu4]*eta[mu3, mu4]*eta[nu1, nu3])/8 - (q1[mu2]*q3[nu2]*eta[mu1, nu4]*eta[mu3, mu4]*eta[nu1, nu3])/8 - (q3[mu2]*q3[nu2]*eta[mu1, nu4]*eta[mu3, mu4]*eta[nu1, nu3])/4 - (q1[nu2]*q4[mu2]*eta[mu1, nu4]*eta[mu3, mu4]*eta[nu1, nu3])/8 - (q3[nu2]*q4[mu2]*eta[mu1, nu4]*eta[mu3, mu4]*eta[nu1, nu3])/8 - (q1[mu2]*q4[nu2]*eta[mu1, nu4]*eta[mu3, mu4]*eta[nu1, nu3])/8 - (q3[mu2]*q4[nu2]*eta[mu1, nu4]*eta[mu3, mu4]*eta[nu1, nu3])/8 - (q4[mu2]*q4[nu2]*eta[mu1, nu4]*eta[mu3, mu4]*eta[nu1, nu3])/4 - (q2[mu1]*q2[nu4]*eta[mu2, nu2]*eta[mu3, mu4]*eta[nu1, nu3])/4 + (q1[nu4]*q3[mu1]*eta[mu2, nu2]*eta[mu3, mu4]*eta[nu1, nu3])/8 + (q1[nu4]*q4[mu1]*eta[mu2, nu2]*eta[mu3, mu4]*eta[nu1, nu3])/8 + (q3[nu4]*q4[mu1]*eta[mu2, nu2]*eta[mu3, mu4]*eta[nu1, nu3])/8 - (q1[nu2]*q2[mu1]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu1, nu3])/8 - (q1[nu2]*q3[mu1]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu1, nu3])/8 - (q2[mu1]*q3[nu2]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu1, nu3])/8 - (q1[nu2]*q4[mu1]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu1, nu3])/8 - (q3[nu2]*q4[mu1]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu1, nu3])/8 - (q2[mu1]*q4[nu2]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu1, nu3])/8 - (q1[mu4]*q1[nu4]*eta[mu1, mu2]*eta[mu3, nu2]*eta[nu1, nu3])/4 - (q1[nu4]*q2[mu4]*eta[mu1, mu2]*eta[mu3, nu2]*eta[nu1, nu3])/8 - (q1[mu4]*q2[nu4]*eta[mu1, mu2]*eta[mu3, nu2]*eta[nu1, nu3])/8 - (q2[mu4]*q2[nu4]*eta[mu1, mu2]*eta[mu3, nu2]*eta[nu1, nu3])/4 - (q1[nu4]*q3[mu4]*eta[mu1, mu2]*eta[mu3, nu2]*eta[nu1, nu3])/8 - (q2[nu4]*q3[mu4]*eta[mu1, mu2]*eta[mu3, nu2]*eta[nu1, nu3])/8 - (q1[mu4]*q3[nu4]*eta[mu1, mu2]*eta[mu3, nu2]*eta[nu1, nu3])/8 - (q2[mu4]*q3[nu4]*eta[mu1, mu2]*eta[mu3, nu2]*eta[nu1, nu3])/8 - (q3[mu4]*q3[nu4]*eta[mu1, mu2]*eta[mu3, nu2]*eta[nu1, nu3])/4 - (q1[mu2]*q2[nu4]*eta[mu1, mu4]*eta[mu3, nu2]*eta[nu1, nu3])/8 - (q2[nu4]*q3[mu2]*eta[mu1, mu4]*eta[mu3, nu2]*eta[nu1, nu3])/8 - (q1[mu2]*q3[nu4]*eta[mu1, mu4]*eta[mu3, nu2]*eta[nu1, nu3])/8 - (q1[nu4]*q4[mu2]*eta[mu1, mu4]*eta[mu3, nu2]*eta[nu1, nu3])/8 - (q2[nu4]*q4[mu2]*eta[mu1, mu4]*eta[mu3, nu2]*eta[nu1, nu3])/8 - (q3[nu4]*q4[mu2]*eta[mu1, mu4]*eta[mu3, nu2]*eta[nu1, nu3])/8 - (q1[mu2]*q2[mu4]*eta[mu1, nu4]*eta[mu3, nu2]*eta[nu1, nu3])/8 - (q2[mu4]*q3[mu2]*eta[mu1, nu4]*eta[mu3, nu2]*eta[nu1, nu3])/8 - (q1[mu2]*q3[mu4]*eta[mu1, nu4]*eta[mu3, nu2]*eta[nu1, nu3])/8 - (q1[mu4]*q4[mu2]*eta[mu1, nu4]*eta[mu3, nu2]*eta[nu1, nu3])/8 - (q2[mu4]*q4[mu2]*eta[mu1, nu4]*eta[mu3, nu2]*eta[nu1, nu3])/8 - (q3[mu4]*q4[mu2]*eta[mu1, nu4]*eta[mu3, nu2]*eta[nu1, nu3])/8 - (q1[nu4]*q2[mu1]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu1, nu3])/8 - (q1[nu4]*q3[mu1]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu1, nu3])/8 - (q2[mu1]*q3[nu4]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu1, nu3])/8 - (q1[nu4]*q4[mu1]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu1, nu3])/8 - (q2[nu4]*q4[mu1]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu1, nu3])/8 - (q3[nu4]*q4[mu1]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu1, nu3])/8 - (q1[mu4]*q2[mu1]*eta[mu2, nu4]*eta[mu3, nu2]*eta[nu1, nu3])/8 - (q1[mu4]*q3[mu1]*eta[mu2, nu4]*eta[mu3, nu2]*eta[nu1, nu3])/8 - (q2[mu1]*q3[mu4]*eta[mu2, nu4]*eta[mu3, nu2]*eta[nu1, nu3])/8 - (q1[mu4]*q4[mu1]*eta[mu2, nu4]*eta[mu3, nu2]*eta[nu1, nu3])/8 - (q2[mu4]*q4[mu1]*eta[mu2, nu4]*eta[mu3, nu2]*eta[nu1, nu3])/8 - (q3[mu4]*q4[mu1]*eta[mu2, nu4]*eta[mu3, nu2]*eta[nu1, nu3])/8 - (q1[nu2]*q2[mu4]*eta[mu1, mu2]*eta[mu3, nu4]*eta[nu1, nu3])/8 - (q1[mu4]*q3[nu2]*eta[mu1, mu2]*eta[mu3, nu4]*eta[nu1, nu3])/8 - (q2[mu4]*q3[nu2]*eta[mu1, mu2]*eta[mu3, nu4]*eta[nu1, nu3])/8 - (q1[mu4]*q4[nu2]*eta[mu1, mu2]*eta[mu3, nu4]*eta[nu1, nu3])/8 - (q2[mu4]*q4[nu2]*eta[mu1, mu2]*eta[mu3, nu4]*eta[nu1, nu3])/8 - (q3[mu4]*q4[nu2]*eta[mu1, mu2]*eta[mu3, nu4]*eta[nu1, nu3])/8 - (q1[mu2]*q1[nu2]*eta[mu1, mu4]*eta[mu3, nu4]*eta[nu1, nu3])/4 - (q1[nu2]*q3[mu2]*eta[mu1, mu4]*eta[mu3, nu4]*eta[nu1, nu3])/8 - (q1[mu2]*q3[nu2]*eta[mu1, mu4]*eta[mu3, nu4]*eta[nu1, nu3])/8 - (q3[mu2]*q3[nu2]*eta[mu1, mu4]*eta[mu3, nu4]*eta[nu1, nu3])/4 - (q1[nu2]*q4[mu2]*eta[mu1, mu4]*eta[mu3, nu4]*eta[nu1, nu3])/8 - (q3[nu2]*q4[mu2]*eta[mu1, mu4]*eta[mu3, nu4]*eta[nu1, nu3])/8 - (q1[mu2]*q4[nu2]*eta[mu1, mu4]*eta[mu3, nu4]*eta[nu1, nu3])/8 - (q3[mu2]*q4[nu2]*eta[mu1, mu4]*eta[mu3, nu4]*eta[nu1, nu3])/8 - (q4[mu2]*q4[nu2]*eta[mu1, mu4]*eta[mu3, nu4]*eta[nu1, nu3])/4 - (q1[mu2]*q2[mu4]*eta[mu1, nu2]*eta[mu3, nu4]*eta[nu1, nu3])/8 - (q1[mu4]*q3[mu2]*eta[mu1, nu2]*eta[mu3, nu4]*eta[nu1, nu3])/8 - (q2[mu4]*q3[mu2]*eta[mu1, nu2]*eta[mu3, nu4]*eta[nu1, nu3])/8 - (q1[mu4]*q4[mu2]*eta[mu1, nu2]*eta[mu3, nu4]*eta[nu1, nu3])/8 - (q2[mu4]*q4[mu2]*eta[mu1, nu2]*eta[mu3, nu4]*eta[nu1, nu3])/8 - (q3[mu4]*q4[mu2]*eta[mu1, nu2]*eta[mu3, nu4]*eta[nu1, nu3])/8 - (q1[nu2]*q2[mu1]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu1, nu3])/8 - (q1[nu2]*q3[mu1]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu1, nu3])/8 - (q2[mu1]*q3[nu2]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu1, nu3])/8 - (q1[nu2]*q4[mu1]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu1, nu3])/8 - (q3[nu2]*q4[mu1]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu1, nu3])/8 - (q2[mu1]*q4[nu2]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu1, nu3])/8 - (q2[mu1]*q2[mu4]*eta[mu2, nu2]*eta[mu3, nu4]*eta[nu1, nu3])/4 + (q1[mu4]*q3[mu1]*eta[mu2, nu2]*eta[mu3, nu4]*eta[nu1, nu3])/8 + (q1[mu4]*q4[mu1]*eta[mu2, nu2]*eta[mu3, nu4]*eta[nu1, nu3])/8 + (q3[mu4]*q4[mu1]*eta[mu2, nu2]*eta[mu3, nu4]*eta[nu1, nu3])/8 - (q1[nu4]*q2[mu3]*eta[mu1, mu2]*eta[mu4, nu2]*eta[nu1, nu3])/8 - (q1[mu3]*q3[nu4]*eta[mu1, mu2]*eta[mu4, nu2]*eta[nu1, nu3])/8 - (q2[mu3]*q3[nu4]*eta[mu1, mu2]*eta[mu4, nu2]*eta[nu1, nu3])/8 - (q1[nu4]*q4[mu3]*eta[mu1, mu2]*eta[mu4, nu2]*eta[nu1, nu3])/8 - (q2[nu4]*q4[mu3]*eta[mu1, mu2]*eta[mu4, nu2]*eta[nu1, nu3])/8 - (q3[nu4]*q4[mu3]*eta[mu1, mu2]*eta[mu4, nu2]*eta[nu1, nu3])/8 - (q1[mu2]*q1[nu4]*eta[mu1, mu3]*eta[mu4, nu2]*eta[nu1, nu3])/4 - (q1[nu4]*q3[mu2]*eta[mu1, mu3]*eta[mu4, nu2]*eta[nu1, nu3])/8 - (q1[mu2]*q3[nu4]*eta[mu1, mu3]*eta[mu4, nu2]*eta[nu1, nu3])/8 - (q3[mu2]*q3[nu4]*eta[mu1, mu3]*eta[mu4, nu2]*eta[nu1, nu3])/4 + (q2[nu4]*q4[mu2]*eta[mu1, mu3]*eta[mu4, nu2]*eta[nu1, nu3])/8 - (q1[mu2]*q2[mu3]*eta[mu1, nu4]*eta[mu4, nu2]*eta[nu1, nu3])/8 - (q1[mu3]*q3[mu2]*eta[mu1, nu4]*eta[mu4, nu2]*eta[nu1, nu3])/8 - (q2[mu3]*q3[mu2]*eta[mu1, nu4]*eta[mu4, nu2]*eta[nu1, nu3])/8 - (q2[mu3]*q4[mu2]*eta[mu1, nu4]*eta[mu4, nu2]*eta[nu1, nu3])/8 - (q1[mu2]*q4[mu3]*eta[mu1, nu4]*eta[mu4, nu2]*eta[nu1, nu3])/8 - (q3[mu2]*q4[mu3]*eta[mu1, nu4]*eta[mu4, nu2]*eta[nu1, nu3])/8 - (q1[nu4]*q2[mu1]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu1, nu3])/8 - (q1[nu4]*q3[mu1]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu1, nu3])/8 - (q2[mu1]*q3[nu4]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu1, nu3])/8 - (q1[nu4]*q4[mu1]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu1, nu3])/8 - (q2[nu4]*q4[mu1]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu1, nu3])/8 - (q3[nu4]*q4[mu1]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu1, nu3])/8 - (q2[mu1]*q2[mu3]*eta[mu2, nu4]*eta[mu4, nu2]*eta[nu1, nu3])/4 + (q1[mu3]*q3[mu1]*eta[mu2, nu4]*eta[mu4, nu2]*eta[nu1, nu3])/8 - (q2[mu3]*q4[mu1]*eta[mu2, nu4]*eta[mu4, nu2]*eta[nu1, nu3])/8 - (q2[mu1]*q4[mu3]*eta[mu2, nu4]*eta[mu4, nu2]*eta[nu1, nu3])/8 - (q4[mu1]*q4[mu3]*eta[mu2, nu4]*eta[mu4, nu2]*eta[nu1, nu3])/4 - (q1[mu2]*q2[mu1]*eta[mu3, nu4]*eta[mu4, nu2]*eta[nu1, nu3])/8 - (q1[mu2]*q3[mu1]*eta[mu3, nu4]*eta[mu4, nu2]*eta[nu1, nu3])/8 - (q2[mu1]*q3[mu2]*eta[mu3, nu4]*eta[mu4, nu2]*eta[nu1, nu3])/8 - (q1[mu2]*q4[mu1]*eta[mu3, nu4]*eta[mu4, nu2]*eta[nu1, nu3])/8 - (q3[mu2]*q4[mu1]*eta[mu3, nu4]*eta[mu4, nu2]*eta[nu1, nu3])/8 - (q2[mu1]*q4[mu2]*eta[mu3, nu4]*eta[mu4, nu2]*eta[nu1, nu3])/8 + (q1[nu2]*q2[mu3]*eta[mu1, mu2]*eta[mu4, nu4]*eta[nu1, nu3])/8 + (q1[mu3]*q3[nu2]*eta[mu1, mu2]*eta[mu4, nu4]*eta[nu1, nu3])/8 + (q2[mu3]*q3[nu2]*eta[mu1, mu2]*eta[mu4, nu4]*eta[nu1, nu3])/8 - (q4[mu3]*q4[nu2]*eta[mu1, mu2]*eta[mu4, nu4]*eta[nu1, nu3])/4 + (q1[mu2]*q1[nu2]*eta[mu1, mu3]*eta[mu4, nu4]*eta[nu1, nu3])/4 + (q1[nu2]*q3[mu2]*eta[mu1, mu3]*eta[mu4, nu4]*eta[nu1, nu3])/8 + (q1[mu2]*q3[nu2]*eta[mu1, mu3]*eta[mu4, nu4]*eta[nu1, nu3])/8 + (q3[mu2]*q3[nu2]*eta[mu1, mu3]*eta[mu4, nu4]*eta[nu1, nu3])/4 + (q4[mu2]*q4[nu2]*eta[mu1, mu3]*eta[mu4, nu4]*eta[nu1, nu3])/4 + (q1[mu2]*q2[mu3]*eta[mu1, nu2]*eta[mu4, nu4]*eta[nu1, nu3])/8 + (q1[mu3]*q3[mu2]*eta[mu1, nu2]*eta[mu4, nu4]*eta[nu1, nu3])/8 + (q2[mu3]*q3[mu2]*eta[mu1, nu2]*eta[mu4, nu4]*eta[nu1, nu3])/8 - (q4[mu2]*q4[mu3]*eta[mu1, nu2]*eta[mu4, nu4]*eta[nu1, nu3])/4 + (q1[nu2]*q2[mu1]*eta[mu2, mu3]*eta[mu4, nu4]*eta[nu1, nu3])/8 + (q1[nu2]*q3[mu1]*eta[mu2, mu3]*eta[mu4, nu4]*eta[nu1, nu3])/8 + (q2[mu1]*q3[nu2]*eta[mu2, mu3]*eta[mu4, nu4]*eta[nu1, nu3])/8 - (q4[mu1]*q4[nu2]*eta[mu2, mu3]*eta[mu4, nu4]*eta[nu1, nu3])/4 + (q2[mu1]*q2[mu3]*eta[mu2, nu2]*eta[mu4, nu4]*eta[nu1, nu3])/4 - (q1[mu3]*q3[mu1]*eta[mu2, nu2]*eta[mu4, nu4]*eta[nu1, nu3])/8 + (q4[mu1]*q4[mu3]*eta[mu2, nu2]*eta[mu4, nu4]*eta[nu1, nu3])/4 + (q1[mu2]*q2[mu1]*eta[mu3, nu2]*eta[mu4, nu4]*eta[nu1, nu3])/8 + (q1[mu2]*q3[mu1]*eta[mu3, nu2]*eta[mu4, nu4]*eta[nu1, nu3])/8 + (q2[mu1]*q3[mu2]*eta[mu3, nu2]*eta[mu4, nu4]*eta[nu1, nu3])/8 - (q4[mu1]*q4[mu2]*eta[mu3, nu2]*eta[mu4, nu4]*eta[nu1, nu3])/4 - (q1[nu2]*q1[nu3]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu4])/4 + (q2[nu3]*q3[nu2]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu4])/8 - (q1[nu3]*q4[nu2]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu4])/8 - (q1[nu2]*q4[nu3]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu4])/8 - (q4[nu2]*q4[nu3]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu4])/4 - (q1[nu3]*q2[mu4]*eta[mu1, nu2]*eta[mu2, mu3]*eta[nu1, nu4])/8 - (q1[nu3]*q3[mu4]*eta[mu1, nu2]*eta[mu2, mu3]*eta[nu1, nu4])/8 - (q2[nu3]*q3[mu4]*eta[mu1, nu2]*eta[mu2, mu3]*eta[nu1, nu4])/8 - (q1[mu4]*q4[nu3]*eta[mu1, nu2]*eta[mu2, mu3]*eta[nu1, nu4])/8 - (q2[mu4]*q4[nu3]*eta[mu1, nu2]*eta[mu2, mu3]*eta[nu1, nu4])/8 - (q3[mu4]*q4[nu3]*eta[mu1, nu2]*eta[mu2, mu3]*eta[nu1, nu4])/8 - (q1[nu2]*q2[mu4]*eta[mu1, nu3]*eta[mu2, mu3]*eta[nu1, nu4])/8 - (q1[nu2]*q3[mu4]*eta[mu1, nu3]*eta[mu2, mu3]*eta[nu1, nu4])/8 - (q2[mu4]*q3[nu2]*eta[mu1, nu3]*eta[mu2, mu3]*eta[nu1, nu4])/8 - (q1[mu4]*q4[nu2]*eta[mu1, nu3]*eta[mu2, mu3]*eta[nu1, nu4])/8 - (q2[mu4]*q4[nu2]*eta[mu1, nu3]*eta[mu2, mu3]*eta[nu1, nu4])/8 - (q3[mu4]*q4[nu2]*eta[mu1, nu3]*eta[mu2, mu3]*eta[nu1, nu4])/8 - (q1[nu2]*q2[nu3]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu4])/8 - (q1[nu3]*q3[nu2]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu4])/8 - (q2[nu3]*q3[nu2]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu4])/8 - (q2[nu3]*q4[nu2]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu4])/8 - (q1[nu2]*q4[nu3]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu4])/8 - (q3[nu2]*q4[nu3]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu4])/8 - (q1[mu3]*q1[nu3]*eta[mu1, nu2]*eta[mu2, mu4]*eta[nu1, nu4])/4 - (q1[nu3]*q2[mu3]*eta[mu1, nu2]*eta[mu2, mu4]*eta[nu1, nu4])/8 - (q1[mu3]*q2[nu3]*eta[mu1, nu2]*eta[mu2, mu4]*eta[nu1, nu4])/8 - (q2[mu3]*q2[nu3]*eta[mu1, nu2]*eta[mu2, mu4]*eta[nu1, nu4])/4 - (q1[nu3]*q4[mu3]*eta[mu1, nu2]*eta[mu2, mu4]*eta[nu1, nu4])/8 - (q2[nu3]*q4[mu3]*eta[mu1, nu2]*eta[mu2, mu4]*eta[nu1, nu4])/8 - (q1[mu3]*q4[nu3]*eta[mu1, nu2]*eta[mu2, mu4]*eta[nu1, nu4])/8 - (q2[mu3]*q4[nu3]*eta[mu1, nu2]*eta[mu2, mu4]*eta[nu1, nu4])/8 - (q4[mu3]*q4[nu3]*eta[mu1, nu2]*eta[mu2, mu4]*eta[nu1, nu4])/4 - (q1[nu2]*q2[mu3]*eta[mu1, nu3]*eta[mu2, mu4]*eta[nu1, nu4])/8 - (q1[mu3]*q3[nu2]*eta[mu1, nu3]*eta[mu2, mu4]*eta[nu1, nu4])/8 - (q2[mu3]*q3[nu2]*eta[mu1, nu3]*eta[mu2, mu4]*eta[nu1, nu4])/8 - (q1[nu2]*q4[mu3]*eta[mu1, nu3]*eta[mu2, mu4]*eta[nu1, nu4])/8 - (q3[nu2]*q4[mu3]*eta[mu1, nu3]*eta[mu2, mu4]*eta[nu1, nu4])/8 - (q2[mu3]*q4[nu2]*eta[mu1, nu3]*eta[mu2, mu4]*eta[nu1, nu4])/8 - (q2[mu4]*q2[nu3]*eta[mu1, mu3]*eta[mu2, nu2]*eta[nu1, nu4])/4 + (q1[nu3]*q3[mu4]*eta[mu1, mu3]*eta[mu2, nu2]*eta[nu1, nu4])/8 + (q1[mu4]*q4[nu3]*eta[mu1, mu3]*eta[mu2, nu2]*eta[nu1, nu4])/8 + (q3[mu4]*q4[nu3]*eta[mu1, mu3]*eta[mu2, nu2]*eta[nu1, nu4])/8 + (q1[mu3]*q1[nu3]*eta[mu1, mu4]*eta[mu2, nu2]*eta[nu1, nu4])/4 + (q2[mu3]*q2[nu3]*eta[mu1, mu4]*eta[mu2, nu2]*eta[nu1, nu4])/4 + (q1[nu3]*q4[mu3]*eta[mu1, mu4]*eta[mu2, nu2]*eta[nu1, nu4])/8 + (q1[mu3]*q4[nu3]*eta[mu1, mu4]*eta[mu2, nu2]*eta[nu1, nu4])/8 + (q4[mu3]*q4[nu3]*eta[mu1, mu4]*eta[mu2, nu2]*eta[nu1, nu4])/4 - (q2[mu3]*q2[mu4]*eta[mu1, nu3]*eta[mu2, nu2]*eta[nu1, nu4])/4 + (q1[mu3]*q3[mu4]*eta[mu1, nu3]*eta[mu2, nu2]*eta[nu1, nu4])/8 + (q1[mu4]*q4[mu3]*eta[mu1, nu3]*eta[mu2, nu2]*eta[nu1, nu4])/8 + (q3[mu4]*q4[mu3]*eta[mu1, nu3]*eta[mu2, nu2]*eta[nu1, nu4])/8 - (q1[nu2]*q2[mu4]*eta[mu1, mu3]*eta[mu2, nu3]*eta[nu1, nu4])/8 - (q1[nu2]*q3[mu4]*eta[mu1, mu3]*eta[mu2, nu3]*eta[nu1, nu4])/8 - (q2[mu4]*q3[nu2]*eta[mu1, mu3]*eta[mu2, nu3]*eta[nu1, nu4])/8 - (q1[mu4]*q4[nu2]*eta[mu1, mu3]*eta[mu2, nu3]*eta[nu1, nu4])/8 - (q2[mu4]*q4[nu2]*eta[mu1, mu3]*eta[mu2, nu3]*eta[nu1, nu4])/8 - (q3[mu4]*q4[nu2]*eta[mu1, mu3]*eta[mu2, nu3]*eta[nu1, nu4])/8 - (q1[mu3]*q1[nu2]*eta[mu1, mu4]*eta[mu2, nu3]*eta[nu1, nu4])/4 + (q2[mu3]*q3[nu2]*eta[mu1, mu4]*eta[mu2, nu3]*eta[nu1, nu4])/8 - (q1[nu2]*q4[mu3]*eta[mu1, mu4]*eta[mu2, nu3]*eta[nu1, nu4])/8 - (q1[mu3]*q4[nu2]*eta[mu1, mu4]*eta[mu2, nu3]*eta[nu1, nu4])/8 - (q4[mu3]*q4[nu2]*eta[mu1, mu4]*eta[mu2, nu3]*eta[nu1, nu4])/4 - (q1[mu3]*q2[mu4]*eta[mu1, nu2]*eta[mu2, nu3]*eta[nu1, nu4])/8 - (q1[mu3]*q3[mu4]*eta[mu1, nu2]*eta[mu2, nu3]*eta[nu1, nu4])/8 - (q2[mu3]*q3[mu4]*eta[mu1, nu2]*eta[mu2, nu3]*eta[nu1, nu4])/8 - (q1[mu4]*q4[mu3]*eta[mu1, nu2]*eta[mu2, nu3]*eta[nu1, nu4])/8 - (q2[mu4]*q4[mu3]*eta[mu1, nu2]*eta[mu2, nu3]*eta[nu1, nu4])/8 - (q3[mu4]*q4[mu3]*eta[mu1, nu2]*eta[mu2, nu3]*eta[nu1, nu4])/8 - (q1[nu2]*q2[nu3]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu4])/8 - (q1[nu3]*q3[nu2]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu4])/8 - (q2[nu3]*q3[nu2]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu4])/8 - (q1[nu3]*q4[nu2]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu4])/8 - (q2[nu3]*q4[nu2]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu4])/8 - (q3[nu2]*q4[nu3]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu4])/8 - (q1[mu2]*q2[nu3]*eta[mu1, nu2]*eta[mu3, mu4]*eta[nu1, nu4])/8 - (q1[nu3]*q3[mu2]*eta[mu1, nu2]*eta[mu3, mu4]*eta[nu1, nu4])/8 - (q2[nu3]*q3[mu2]*eta[mu1, nu2]*eta[mu3, mu4]*eta[nu1, nu4])/8 - (q1[nu3]*q4[mu2]*eta[mu1, nu2]*eta[mu3, mu4]*eta[nu1, nu4])/8 - (q2[nu3]*q4[mu2]*eta[mu1, nu2]*eta[mu3, mu4]*eta[nu1, nu4])/8 - (q3[mu2]*q4[nu3]*eta[mu1, nu2]*eta[mu3, mu4]*eta[nu1, nu4])/8 - (q1[mu2]*q1[nu2]*eta[mu1, nu3]*eta[mu3, mu4]*eta[nu1, nu4])/4 - (q1[nu2]*q3[mu2]*eta[mu1, nu3]*eta[mu3, mu4]*eta[nu1, nu4])/8 - (q1[mu2]*q3[nu2]*eta[mu1, nu3]*eta[mu3, mu4]*eta[nu1, nu4])/8 - (q3[mu2]*q3[nu2]*eta[mu1, nu3]*eta[mu3, mu4]*eta[nu1, nu4])/4 - (q1[nu2]*q4[mu2]*eta[mu1, nu3]*eta[mu3, mu4]*eta[nu1, nu4])/8 - (q3[nu2]*q4[mu2]*eta[mu1, nu3]*eta[mu3, mu4]*eta[nu1, nu4])/8 - (q1[mu2]*q4[nu2]*eta[mu1, nu3]*eta[mu3, mu4]*eta[nu1, nu4])/8 - (q3[mu2]*q4[nu2]*eta[mu1, nu3]*eta[mu3, mu4]*eta[nu1, nu4])/8 - (q4[mu2]*q4[nu2]*eta[mu1, nu3]*eta[mu3, mu4]*eta[nu1, nu4])/4 - (q2[mu1]*q2[nu3]*eta[mu2, nu2]*eta[mu3, mu4]*eta[nu1, nu4])/4 + (q1[nu3]*q3[mu1]*eta[mu2, nu2]*eta[mu3, mu4]*eta[nu1, nu4])/8 + (q1[nu3]*q4[mu1]*eta[mu2, nu2]*eta[mu3, mu4]*eta[nu1, nu4])/8 + (q3[mu1]*q4[nu3]*eta[mu2, nu2]*eta[mu3, mu4]*eta[nu1, nu4])/8 - (q1[nu2]*q2[mu1]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu1, nu4])/8 - (q1[nu2]*q3[mu1]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu1, nu4])/8 - (q2[mu1]*q3[nu2]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu1, nu4])/8 - (q1[nu2]*q4[mu1]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu1, nu4])/8 - (q2[mu1]*q4[nu2]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu1, nu4])/8 - (q3[mu1]*q4[nu2]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu1, nu4])/8 - (q1[nu3]*q2[mu4]*eta[mu1, mu2]*eta[mu3, nu2]*eta[nu1, nu4])/8 - (q1[nu3]*q3[mu4]*eta[mu1, mu2]*eta[mu3, nu2]*eta[nu1, nu4])/8 - (q2[nu3]*q3[mu4]*eta[mu1, mu2]*eta[mu3, nu2]*eta[nu1, nu4])/8 - (q1[mu4]*q4[nu3]*eta[mu1, mu2]*eta[mu3, nu2]*eta[nu1, nu4])/8 - (q2[mu4]*q4[nu3]*eta[mu1, mu2]*eta[mu3, nu2]*eta[nu1, nu4])/8 - (q3[mu4]*q4[nu3]*eta[mu1, mu2]*eta[mu3, nu2]*eta[nu1, nu4])/8 - (q1[mu2]*q1[nu3]*eta[mu1, mu4]*eta[mu3, nu2]*eta[nu1, nu4])/4 + (q2[nu3]*q3[mu2]*eta[mu1, mu4]*eta[mu3, nu2]*eta[nu1, nu4])/8 - (q1[nu3]*q4[mu2]*eta[mu1, mu4]*eta[mu3, nu2]*eta[nu1, nu4])/8 - (q1[mu2]*q4[nu3]*eta[mu1, mu4]*eta[mu3, nu2]*eta[nu1, nu4])/8 - (q4[mu2]*q4[nu3]*eta[mu1, mu4]*eta[mu3, nu2]*eta[nu1, nu4])/4 - (q1[mu2]*q2[mu4]*eta[mu1, nu3]*eta[mu3, nu2]*eta[nu1, nu4])/8 - (q2[mu4]*q3[mu2]*eta[mu1, nu3]*eta[mu3, nu2]*eta[nu1, nu4])/8 - (q1[mu2]*q3[mu4]*eta[mu1, nu3]*eta[mu3, nu2]*eta[nu1, nu4])/8 - (q1[mu4]*q4[mu2]*eta[mu1, nu3]*eta[mu3, nu2]*eta[nu1, nu4])/8 - (q2[mu4]*q4[mu2]*eta[mu1, nu3]*eta[mu3, nu2]*eta[nu1, nu4])/8 - (q3[mu4]*q4[mu2]*eta[mu1, nu3]*eta[mu3, nu2]*eta[nu1, nu4])/8 - (q1[nu3]*q2[mu1]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu1, nu4])/8 - (q1[nu3]*q3[mu1]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu1, nu4])/8 - (q2[nu3]*q3[mu1]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu1, nu4])/8 - (q1[nu3]*q4[mu1]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu1, nu4])/8 - (q2[mu1]*q4[nu3]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu1, nu4])/8 - (q3[mu1]*q4[nu3]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu1, nu4])/8 - (q2[mu1]*q2[mu4]*eta[mu2, nu3]*eta[mu3, nu2]*eta[nu1, nu4])/4 - (q2[mu4]*q3[mu1]*eta[mu2, nu3]*eta[mu3, nu2]*eta[nu1, nu4])/8 - (q2[mu1]*q3[mu4]*eta[mu2, nu3]*eta[mu3, nu2]*eta[nu1, nu4])/8 - (q3[mu1]*q3[mu4]*eta[mu2, nu3]*eta[mu3, nu2]*eta[nu1, nu4])/4 + (q1[mu4]*q4[mu1]*eta[mu2, nu3]*eta[mu3, nu2]*eta[nu1, nu4])/8 + (q1[nu2]*q2[mu4]*eta[mu1, mu2]*eta[mu3, nu3]*eta[nu1, nu4])/8 - (q3[mu4]*q3[nu2]*eta[mu1, mu2]*eta[mu3, nu3]*eta[nu1, nu4])/4 + (q1[mu4]*q4[nu2]*eta[mu1, mu2]*eta[mu3, nu3]*eta[nu1, nu4])/8 + (q2[mu4]*q4[nu2]*eta[mu1, mu2]*eta[mu3, nu3]*eta[nu1, nu4])/8 + (q1[mu2]*q1[nu2]*eta[mu1, mu4]*eta[mu3, nu3]*eta[nu1, nu4])/4 + (q3[mu2]*q3[nu2]*eta[mu1, mu4]*eta[mu3, nu3]*eta[nu1, nu4])/4 + (q1[nu2]*q4[mu2]*eta[mu1, mu4]*eta[mu3, nu3]*eta[nu1, nu4])/8 + (q1[mu2]*q4[nu2]*eta[mu1, mu4]*eta[mu3, nu3]*eta[nu1, nu4])/8 + (q4[mu2]*q4[nu2]*eta[mu1, mu4]*eta[mu3, nu3]*eta[nu1, nu4])/4 + (q1[mu2]*q2[mu4]*eta[mu1, nu2]*eta[mu3, nu3]*eta[nu1, nu4])/8 - (q3[mu2]*q3[mu4]*eta[mu1, nu2]*eta[mu3, nu3]*eta[nu1, nu4])/4 + (q1[mu4]*q4[mu2]*eta[mu1, nu2]*eta[mu3, nu3]*eta[nu1, nu4])/8 + (q2[mu4]*q4[mu2]*eta[mu1, nu2]*eta[mu3, nu3]*eta[nu1, nu4])/8 + (q1[nu2]*q2[mu1]*eta[mu2, mu4]*eta[mu3, nu3]*eta[nu1, nu4])/8 - (q3[mu1]*q3[nu2]*eta[mu2, mu4]*eta[mu3, nu3]*eta[nu1, nu4])/4 + (q1[nu2]*q4[mu1]*eta[mu2, mu4]*eta[mu3, nu3]*eta[nu1, nu4])/8 + (q2[mu1]*q4[nu2]*eta[mu2, mu4]*eta[mu3, nu3]*eta[nu1, nu4])/8 + (q2[mu1]*q2[mu4]*eta[mu2, nu2]*eta[mu3, nu3]*eta[nu1, nu4])/4 + (q3[mu1]*q3[mu4]*eta[mu2, nu2]*eta[mu3, nu3]*eta[nu1, nu4])/4 - (q1[mu4]*q4[mu1]*eta[mu2, nu2]*eta[mu3, nu3]*eta[nu1, nu4])/8 - (q1[mu3]*q1[nu3]*eta[mu1, mu2]*eta[mu4, nu2]*eta[nu1, nu4])/4 - (q1[nu3]*q2[mu3]*eta[mu1, mu2]*eta[mu4, nu2]*eta[nu1, nu4])/8 - (q1[mu3]*q2[nu3]*eta[mu1, mu2]*eta[mu4, nu2]*eta[nu1, nu4])/8 - (q2[mu3]*q2[nu3]*eta[mu1, mu2]*eta[mu4, nu2]*eta[nu1, nu4])/4 - (q1[nu3]*q4[mu3]*eta[mu1, mu2]*eta[mu4, nu2]*eta[nu1, nu4])/8 - (q2[nu3]*q4[mu3]*eta[mu1, mu2]*eta[mu4, nu2]*eta[nu1, nu4])/8 - (q1[mu3]*q4[nu3]*eta[mu1, mu2]*eta[mu4, nu2]*eta[nu1, nu4])/8 - (q2[mu3]*q4[nu3]*eta[mu1, mu2]*eta[mu4, nu2]*eta[nu1, nu4])/8 - (q4[mu3]*q4[nu3]*eta[mu1, mu2]*eta[mu4, nu2]*eta[nu1, nu4])/4 - (q1[mu2]*q2[nu3]*eta[mu1, mu3]*eta[mu4, nu2]*eta[nu1, nu4])/8 - (q1[nu3]*q3[mu2]*eta[mu1, mu3]*eta[mu4, nu2]*eta[nu1, nu4])/8 - (q2[nu3]*q3[mu2]*eta[mu1, mu3]*eta[mu4, nu2]*eta[nu1, nu4])/8 - (q2[nu3]*q4[mu2]*eta[mu1, mu3]*eta[mu4, nu2]*eta[nu1, nu4])/8 - (q1[mu2]*q4[nu3]*eta[mu1, mu3]*eta[mu4, nu2]*eta[nu1, nu4])/8 - (q3[mu2]*q4[nu3]*eta[mu1, mu3]*eta[mu4, nu2]*eta[nu1, nu4])/8 - (q1[mu2]*q2[mu3]*eta[mu1, nu3]*eta[mu4, nu2]*eta[nu1, nu4])/8 - (q1[mu3]*q3[mu2]*eta[mu1, nu3]*eta[mu4, nu2]*eta[nu1, nu4])/8 - (q2[mu3]*q3[mu2]*eta[mu1, nu3]*eta[mu4, nu2]*eta[nu1, nu4])/8 - (q2[mu3]*q4[mu2]*eta[mu1, nu3]*eta[mu4, nu2]*eta[nu1, nu4])/8 - (q1[mu2]*q4[mu3]*eta[mu1, nu3]*eta[mu4, nu2]*eta[nu1, nu4])/8 - (q3[mu2]*q4[mu3]*eta[mu1, nu3]*eta[mu4, nu2]*eta[nu1, nu4])/8 - (q1[nu3]*q2[mu1]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu1, nu4])/8 - (q1[nu3]*q3[mu1]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu1, nu4])/8 - (q2[nu3]*q3[mu1]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu1, nu4])/8 - (q1[nu3]*q4[mu1]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu1, nu4])/8 - (q2[mu1]*q4[nu3]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu1, nu4])/8 - (q3[mu1]*q4[nu3]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu1, nu4])/8 - (q1[mu3]*q2[mu1]*eta[mu2, nu3]*eta[mu4, nu2]*eta[nu1, nu4])/8 - (q1[mu3]*q3[mu1]*eta[mu2, nu3]*eta[mu4, nu2]*eta[nu1, nu4])/8 - (q2[mu3]*q3[mu1]*eta[mu2, nu3]*eta[mu4, nu2]*eta[nu1, nu4])/8 - (q1[mu3]*q4[mu1]*eta[mu2, nu3]*eta[mu4, nu2]*eta[nu1, nu4])/8 - (q2[mu1]*q4[mu3]*eta[mu2, nu3]*eta[mu4, nu2]*eta[nu1, nu4])/8 - (q3[mu1]*q4[mu3]*eta[mu2, nu3]*eta[mu4, nu2]*eta[nu1, nu4])/8 + (q1[mu2]*q2[mu1]*eta[mu3, nu3]*eta[mu4, nu2]*eta[nu1, nu4])/8 - (q3[mu1]*q3[mu2]*eta[mu3, nu3]*eta[mu4, nu2]*eta[nu1, nu4])/4 + (q1[mu2]*q4[mu1]*eta[mu3, nu3]*eta[mu4, nu2]*eta[nu1, nu4])/8 + (q2[mu1]*q4[mu2]*eta[mu3, nu3]*eta[mu4, nu2]*eta[nu1, nu4])/8 - (q1[nu2]*q2[mu3]*eta[mu1, mu2]*eta[mu4, nu3]*eta[nu1, nu4])/8 - (q1[mu3]*q3[nu2]*eta[mu1, mu2]*eta[mu4, nu3]*eta[nu1, nu4])/8 - (q2[mu3]*q3[nu2]*eta[mu1, mu2]*eta[mu4, nu3]*eta[nu1, nu4])/8 - (q3[nu2]*q4[mu3]*eta[mu1, mu2]*eta[mu4, nu3]*eta[nu1, nu4])/8 - (q1[mu3]*q4[nu2]*eta[mu1, mu2]*eta[mu4, nu3]*eta[nu1, nu4])/8 - (q2[mu3]*q4[nu2]*eta[mu1, mu2]*eta[mu4, nu3]*eta[nu1, nu4])/8 - (q1[mu2]*q1[nu2]*eta[mu1, mu3]*eta[mu4, nu3]*eta[nu1, nu4])/4 - (q1[nu2]*q3[mu2]*eta[mu1, mu3]*eta[mu4, nu3]*eta[nu1, nu4])/8 - (q1[mu2]*q3[nu2]*eta[mu1, mu3]*eta[mu4, nu3]*eta[nu1, nu4])/8 - (q3[mu2]*q3[nu2]*eta[mu1, mu3]*eta[mu4, nu3]*eta[nu1, nu4])/4 - (q1[nu2]*q4[mu2]*eta[mu1, mu3]*eta[mu4, nu3]*eta[nu1, nu4])/8 - (q3[nu2]*q4[mu2]*eta[mu1, mu3]*eta[mu4, nu3]*eta[nu1, nu4])/8 - (q1[mu2]*q4[nu2]*eta[mu1, mu3]*eta[mu4, nu3]*eta[nu1, nu4])/8 - (q3[mu2]*q4[nu2]*eta[mu1, mu3]*eta[mu4, nu3]*eta[nu1, nu4])/8 - (q4[mu2]*q4[nu2]*eta[mu1, mu3]*eta[mu4, nu3]*eta[nu1, nu4])/4 - (q1[mu2]*q2[mu3]*eta[mu1, nu2]*eta[mu4, nu3]*eta[nu1, nu4])/8 - (q1[mu3]*q3[mu2]*eta[mu1, nu2]*eta[mu4, nu3]*eta[nu1, nu4])/8 - (q2[mu3]*q3[mu2]*eta[mu1, nu2]*eta[mu4, nu3]*eta[nu1, nu4])/8 - (q1[mu3]*q4[mu2]*eta[mu1, nu2]*eta[mu4, nu3]*eta[nu1, nu4])/8 - (q2[mu3]*q4[mu2]*eta[mu1, nu2]*eta[mu4, nu3]*eta[nu1, nu4])/8 - (q3[mu2]*q4[mu3]*eta[mu1, nu2]*eta[mu4, nu3]*eta[nu1, nu4])/8 - (q1[nu2]*q2[mu1]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu1, nu4])/8 - (q1[nu2]*q3[mu1]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu1, nu4])/8 - (q2[mu1]*q3[nu2]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu1, nu4])/8 - (q1[nu2]*q4[mu1]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu1, nu4])/8 - (q2[mu1]*q4[nu2]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu1, nu4])/8 - (q3[mu1]*q4[nu2]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu1, nu4])/8 - (q2[mu1]*q2[mu3]*eta[mu2, nu2]*eta[mu4, nu3]*eta[nu1, nu4])/4 + (q1[mu3]*q3[mu1]*eta[mu2, nu2]*eta[mu4, nu3]*eta[nu1, nu4])/8 + (q1[mu3]*q4[mu1]*eta[mu2, nu2]*eta[mu4, nu3]*eta[nu1, nu4])/8 + (q3[mu1]*q4[mu3]*eta[mu2, nu2]*eta[mu4, nu3]*eta[nu1, nu4])/8 - (q1[mu2]*q2[mu1]*eta[mu3, nu2]*eta[mu4, nu3]*eta[nu1, nu4])/8 - (q1[mu2]*q3[mu1]*eta[mu3, nu2]*eta[mu4, nu3]*eta[nu1, nu4])/8 - (q2[mu1]*q3[mu2]*eta[mu3, nu2]*eta[mu4, nu3]*eta[nu1, nu4])/8 - (q1[mu2]*q4[mu1]*eta[mu3, nu2]*eta[mu4, nu3]*eta[nu1, nu4])/8 - (q2[mu1]*q4[mu2]*eta[mu3, nu2]*eta[mu4, nu3]*eta[nu1, nu4])/8 - (q3[mu1]*q4[mu2]*eta[mu3, nu2]*eta[mu4, nu3]*eta[nu1, nu4])/8 - (q2[nu1]*q2[nu4]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu2, nu3])/4 - (q2[nu4]*q3[nu1]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu2, nu3])/8 - (q2[nu1]*q3[nu4]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu2, nu3])/8 - (q3[nu1]*q3[nu4]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu2, nu3])/4 + (q1[nu4]*q4[nu1]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu2, nu3])/8 + (q1[mu4]*q1[nu4]*eta[mu1, nu1]*eta[mu2, mu3]*eta[nu2, nu3])/4 + (q2[mu4]*q2[nu4]*eta[mu1, nu1]*eta[mu2, mu3]*eta[nu2, nu3])/4 + (q2[nu4]*q3[mu4]*eta[mu1, nu1]*eta[mu2, mu3]*eta[nu2, nu3])/8 + (q2[mu4]*q3[nu4]*eta[mu1, nu1]*eta[mu2, mu3]*eta[nu2, nu3])/8 + (q3[mu4]*q3[nu4]*eta[mu1, nu1]*eta[mu2, mu3]*eta[nu2, nu3])/4 - (q2[mu4]*q2[nu1]*eta[mu1, nu4]*eta[mu2, mu3]*eta[nu2, nu3])/4 - (q2[nu1]*q3[mu4]*eta[mu1, nu4]*eta[mu2, mu3]*eta[nu2, nu3])/8 - (q2[mu4]*q3[nu1]*eta[mu1, nu4]*eta[mu2, mu3]*eta[nu2, nu3])/8 - (q3[mu4]*q3[nu1]*eta[mu1, nu4]*eta[mu2, mu3]*eta[nu2, nu3])/4 + (q1[mu4]*q4[nu1]*eta[mu1, nu4]*eta[mu2, mu3]*eta[nu2, nu3])/8 - (q1[nu4]*q2[nu1]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu2, nu3])/8 - (q1[nu4]*q3[nu1]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu2, nu3])/8 - (q2[nu1]*q3[nu4]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu2, nu3])/8 - (q1[nu4]*q4[nu1]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu2, nu3])/8 - (q2[nu4]*q4[nu1]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu2, nu3])/8 - (q3[nu4]*q4[nu1]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu2, nu3])/8 - (q1[mu3]*q1[nu4]*eta[mu1, nu1]*eta[mu2, mu4]*eta[nu2, nu3])/4 + (q2[mu3]*q3[nu4]*eta[mu1, nu1]*eta[mu2, mu4]*eta[nu2, nu3])/8 + (q2[nu4]*q4[mu3]*eta[mu1, nu1]*eta[mu2, mu4]*eta[nu2, nu3])/8 + (q3[nu4]*q4[mu3]*eta[mu1, nu1]*eta[mu2, mu4]*eta[nu2, nu3])/8 - (q1[mu3]*q2[nu1]*eta[mu1, nu4]*eta[mu2, mu4]*eta[nu2, nu3])/8 - (q1[mu3]*q3[nu1]*eta[mu1, nu4]*eta[mu2, mu4]*eta[nu2, nu3])/8 - (q2[mu3]*q3[nu1]*eta[mu1, nu4]*eta[mu2, mu4]*eta[nu2, nu3])/8 - (q2[nu1]*q4[mu3]*eta[mu1, nu4]*eta[mu2, mu4]*eta[nu2, nu3])/8 - (q3[nu1]*q4[mu3]*eta[mu1, nu4]*eta[mu2, mu4]*eta[nu2, nu3])/8 - (q1[mu3]*q4[nu1]*eta[mu1, nu4]*eta[mu2, mu4]*eta[nu2, nu3])/8 - (q1[mu4]*q1[nu4]*eta[mu1, mu3]*eta[mu2, nu1]*eta[nu2, nu3])/4 - (q1[nu4]*q2[mu4]*eta[mu1, mu3]*eta[mu2, nu1]*eta[nu2, nu3])/8 - (q1[mu4]*q2[nu4]*eta[mu1, mu3]*eta[mu2, nu1]*eta[nu2, nu3])/8 - (q2[mu4]*q2[nu4]*eta[mu1, mu3]*eta[mu2, nu1]*eta[nu2, nu3])/4 - (q1[nu4]*q3[mu4]*eta[mu1, mu3]*eta[mu2, nu1]*eta[nu2, nu3])/8 - (q2[nu4]*q3[mu4]*eta[mu1, mu3]*eta[mu2, nu1]*eta[nu2, nu3])/8 - (q1[mu4]*q3[nu4]*eta[mu1, mu3]*eta[mu2, nu1]*eta[nu2, nu3])/8 - (q2[mu4]*q3[nu4]*eta[mu1, mu3]*eta[mu2, nu1]*eta[nu2, nu3])/8 - (q3[mu4]*q3[nu4]*eta[mu1, mu3]*eta[mu2, nu1]*eta[nu2, nu3])/4 - (q1[mu3]*q2[nu4]*eta[mu1, mu4]*eta[mu2, nu1]*eta[nu2, nu3])/8 - (q1[mu3]*q3[nu4]*eta[mu1, mu4]*eta[mu2, nu1]*eta[nu2, nu3])/8 - (q2[mu3]*q3[nu4]*eta[mu1, mu4]*eta[mu2, nu1]*eta[nu2, nu3])/8 - (q1[nu4]*q4[mu3]*eta[mu1, mu4]*eta[mu2, nu1]*eta[nu2, nu3])/8 - (q2[nu4]*q4[mu3]*eta[mu1, mu4]*eta[mu2, nu1]*eta[nu2, nu3])/8 - (q3[nu4]*q4[mu3]*eta[mu1, mu4]*eta[mu2, nu1]*eta[nu2, nu3])/8 - (q1[mu3]*q2[mu4]*eta[mu1, nu4]*eta[mu2, nu1]*eta[nu2, nu3])/8 - (q1[mu3]*q3[mu4]*eta[mu1, nu4]*eta[mu2, nu1]*eta[nu2, nu3])/8 - (q2[mu3]*q3[mu4]*eta[mu1, nu4]*eta[mu2, nu1]*eta[nu2, nu3])/8 - (q1[mu4]*q4[mu3]*eta[mu1, nu4]*eta[mu2, nu1]*eta[nu2, nu3])/8 - (q2[mu4]*q4[mu3]*eta[mu1, nu4]*eta[mu2, nu1]*eta[nu2, nu3])/8 - (q3[mu4]*q4[mu3]*eta[mu1, nu4]*eta[mu2, nu1]*eta[nu2, nu3])/8 - (q1[mu4]*q2[nu1]*eta[mu1, mu3]*eta[mu2, nu4]*eta[nu2, nu3])/8 - (q2[nu1]*q3[mu4]*eta[mu1, mu3]*eta[mu2, nu4]*eta[nu2, nu3])/8 - (q1[mu4]*q3[nu1]*eta[mu1, mu3]*eta[mu2, nu4]*eta[nu2, nu3])/8 - (q1[mu4]*q4[nu1]*eta[mu1, mu3]*eta[mu2, nu4]*eta[nu2, nu3])/8 - (q2[mu4]*q4[nu1]*eta[mu1, mu3]*eta[mu2, nu4]*eta[nu2, nu3])/8 - (q3[mu4]*q4[nu1]*eta[mu1, mu3]*eta[mu2, nu4]*eta[nu2, nu3])/8 - (q1[mu3]*q2[nu1]*eta[mu1, mu4]*eta[mu2, nu4]*eta[nu2, nu3])/8 - (q1[mu3]*q3[nu1]*eta[mu1, mu4]*eta[mu2, nu4]*eta[nu2, nu3])/8 - (q2[mu3]*q3[nu1]*eta[mu1, mu4]*eta[mu2, nu4]*eta[nu2, nu3])/8 - (q2[nu1]*q4[mu3]*eta[mu1, mu4]*eta[mu2, nu4]*eta[nu2, nu3])/8 - (q3[nu1]*q4[mu3]*eta[mu1, mu4]*eta[mu2, nu4]*eta[nu2, nu3])/8 - (q1[mu3]*q4[nu1]*eta[mu1, mu4]*eta[mu2, nu4]*eta[nu2, nu3])/8 - (q1[mu3]*q1[mu4]*eta[mu1, nu1]*eta[mu2, nu4]*eta[nu2, nu3])/4 + (q2[mu3]*q3[mu4]*eta[mu1, nu1]*eta[mu2, nu4]*eta[nu2, nu3])/8 + (q2[mu4]*q4[mu3]*eta[mu1, nu1]*eta[mu2, nu4]*eta[nu2, nu3])/8 + (q3[mu4]*q4[mu3]*eta[mu1, nu1]*eta[mu2, nu4]*eta[nu2, nu3])/8 - (q1[nu4]*q2[nu1]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu2, nu3])/8 - (q1[nu4]*q3[nu1]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu2, nu3])/8 - (q2[nu4]*q3[nu1]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu2, nu3])/8 - (q1[nu4]*q4[nu1]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu2, nu3])/8 - (q2[nu4]*q4[nu1]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu2, nu3])/8 - (q3[nu4]*q4[nu1]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu2, nu3])/8 - (q1[mu2]*q1[nu4]*eta[mu1, nu1]*eta[mu3, mu4]*eta[nu2, nu3])/4 + (q2[nu4]*q3[mu2]*eta[mu1, nu1]*eta[mu3, mu4]*eta[nu2, nu3])/8 + (q2[nu4]*q4[mu2]*eta[mu1, nu1]*eta[mu3, mu4]*eta[nu2, nu3])/8 + (q3[nu4]*q4[mu2]*eta[mu1, nu1]*eta[mu3, mu4]*eta[nu2, nu3])/8 - (q1[mu2]*q2[nu1]*eta[mu1, nu4]*eta[mu3, mu4]*eta[nu2, nu3])/8 - (q2[nu1]*q3[mu2]*eta[mu1, nu4]*eta[mu3, mu4]*eta[nu2, nu3])/8 - (q1[mu2]*q3[nu1]*eta[mu1, nu4]*eta[mu3, mu4]*eta[nu2, nu3])/8 - (q2[nu1]*q4[mu2]*eta[mu1, nu4]*eta[mu3, mu4]*eta[nu2, nu3])/8 - (q3[nu1]*q4[mu2]*eta[mu1, nu4]*eta[mu3, mu4]*eta[nu2, nu3])/8 - (q1[mu2]*q4[nu1]*eta[mu1, nu4]*eta[mu3, mu4]*eta[nu2, nu3])/8 - (q1[nu4]*q2[mu1]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu2, nu3])/8 - (q1[nu4]*q3[mu1]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu2, nu3])/8 - (q2[nu4]*q3[mu1]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu2, nu3])/8 - (q1[nu4]*q4[mu1]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu2, nu3])/8 - (q2[nu4]*q4[mu1]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu2, nu3])/8 - (q3[nu4]*q4[mu1]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu2, nu3])/8 - (q2[mu1]*q2[nu1]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu2, nu3])/4 - (q2[nu1]*q3[mu1]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu2, nu3])/8 - (q2[mu1]*q3[nu1]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu2, nu3])/8 - (q3[mu1]*q3[nu1]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu2, nu3])/4 - (q2[nu1]*q4[mu1]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu2, nu3])/8 - (q3[nu1]*q4[mu1]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu2, nu3])/8 - (q2[mu1]*q4[nu1]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu2, nu3])/8 - (q3[mu1]*q4[nu1]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu2, nu3])/8 - (q4[mu1]*q4[nu1]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu2, nu3])/4 - (q1[mu4]*q1[nu4]*eta[mu1, mu2]*eta[mu3, nu1]*eta[nu2, nu3])/4 - (q1[nu4]*q2[mu4]*eta[mu1, mu2]*eta[mu3, nu1]*eta[nu2, nu3])/8 - (q1[mu4]*q2[nu4]*eta[mu1, mu2]*eta[mu3, nu1]*eta[nu2, nu3])/8 - (q2[mu4]*q2[nu4]*eta[mu1, mu2]*eta[mu3, nu1]*eta[nu2, nu3])/4 - (q1[nu4]*q3[mu4]*eta[mu1, mu2]*eta[mu3, nu1]*eta[nu2, nu3])/8 - (q2[nu4]*q3[mu4]*eta[mu1, mu2]*eta[mu3, nu1]*eta[nu2, nu3])/8 - (q1[mu4]*q3[nu4]*eta[mu1, mu2]*eta[mu3, nu1]*eta[nu2, nu3])/8 - (q2[mu4]*q3[nu4]*eta[mu1, mu2]*eta[mu3, nu1]*eta[nu2, nu3])/8 - (q3[mu4]*q3[nu4]*eta[mu1, mu2]*eta[mu3, nu1]*eta[nu2, nu3])/4 - (q1[mu2]*q2[nu4]*eta[mu1, mu4]*eta[mu3, nu1]*eta[nu2, nu3])/8 - (q2[nu4]*q3[mu2]*eta[mu1, mu4]*eta[mu3, nu1]*eta[nu2, nu3])/8 - (q1[mu2]*q3[nu4]*eta[mu1, mu4]*eta[mu3, nu1]*eta[nu2, nu3])/8 - (q1[nu4]*q4[mu2]*eta[mu1, mu4]*eta[mu3, nu1]*eta[nu2, nu3])/8 - (q2[nu4]*q4[mu2]*eta[mu1, mu4]*eta[mu3, nu1]*eta[nu2, nu3])/8 - (q3[nu4]*q4[mu2]*eta[mu1, mu4]*eta[mu3, nu1]*eta[nu2, nu3])/8 - (q1[mu2]*q2[mu4]*eta[mu1, nu4]*eta[mu3, nu1]*eta[nu2, nu3])/8 - (q2[mu4]*q3[mu2]*eta[mu1, nu4]*eta[mu3, nu1]*eta[nu2, nu3])/8 - (q1[mu2]*q3[mu4]*eta[mu1, nu4]*eta[mu3, nu1]*eta[nu2, nu3])/8 - (q1[mu4]*q4[mu2]*eta[mu1, nu4]*eta[mu3, nu1]*eta[nu2, nu3])/8 - (q2[mu4]*q4[mu2]*eta[mu1, nu4]*eta[mu3, nu1]*eta[nu2, nu3])/8 - (q3[mu4]*q4[mu2]*eta[mu1, nu4]*eta[mu3, nu1]*eta[nu2, nu3])/8 - (q1[nu4]*q2[mu1]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu2, nu3])/8 - (q1[nu4]*q3[mu1]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu2, nu3])/8 - (q2[mu1]*q3[nu4]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu2, nu3])/8 - (q1[nu4]*q4[mu1]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu2, nu3])/8 - (q2[nu4]*q4[mu1]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu2, nu3])/8 - (q3[nu4]*q4[mu1]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu2, nu3])/8 - (q1[mu4]*q2[mu1]*eta[mu2, nu4]*eta[mu3, nu1]*eta[nu2, nu3])/8 - (q1[mu4]*q3[mu1]*eta[mu2, nu4]*eta[mu3, nu1]*eta[nu2, nu3])/8 - (q2[mu1]*q3[mu4]*eta[mu2, nu4]*eta[mu3, nu1]*eta[nu2, nu3])/8 - (q1[mu4]*q4[mu1]*eta[mu2, nu4]*eta[mu3, nu1]*eta[nu2, nu3])/8 - (q2[mu4]*q4[mu1]*eta[mu2, nu4]*eta[mu3, nu1]*eta[nu2, nu3])/8 - (q3[mu4]*q4[mu1]*eta[mu2, nu4]*eta[mu3, nu1]*eta[nu2, nu3])/8 - (q1[mu4]*q2[nu1]*eta[mu1, mu2]*eta[mu3, nu4]*eta[nu2, nu3])/8 - (q1[mu4]*q3[nu1]*eta[mu1, mu2]*eta[mu3, nu4]*eta[nu2, nu3])/8 - (q2[mu4]*q3[nu1]*eta[mu1, mu2]*eta[mu3, nu4]*eta[nu2, nu3])/8 - (q1[mu4]*q4[nu1]*eta[mu1, mu2]*eta[mu3, nu4]*eta[nu2, nu3])/8 - (q2[mu4]*q4[nu1]*eta[mu1, mu2]*eta[mu3, nu4]*eta[nu2, nu3])/8 - (q3[mu4]*q4[nu1]*eta[mu1, mu2]*eta[mu3, nu4]*eta[nu2, nu3])/8 - (q1[mu2]*q2[nu1]*eta[mu1, mu4]*eta[mu3, nu4]*eta[nu2, nu3])/8 - (q2[nu1]*q3[mu2]*eta[mu1, mu4]*eta[mu3, nu4]*eta[nu2, nu3])/8 - (q1[mu2]*q3[nu1]*eta[mu1, mu4]*eta[mu3, nu4]*eta[nu2, nu3])/8 - (q2[nu1]*q4[mu2]*eta[mu1, mu4]*eta[mu3, nu4]*eta[nu2, nu3])/8 - (q3[nu1]*q4[mu2]*eta[mu1, mu4]*eta[mu3, nu4]*eta[nu2, nu3])/8 - (q1[mu2]*q4[nu1]*eta[mu1, mu4]*eta[mu3, nu4]*eta[nu2, nu3])/8 - (q1[mu2]*q1[mu4]*eta[mu1, nu1]*eta[mu3, nu4]*eta[nu2, nu3])/4 + (q2[mu4]*q3[mu2]*eta[mu1, nu1]*eta[mu3, nu4]*eta[nu2, nu3])/8 + (q2[mu4]*q4[mu2]*eta[mu1, nu1]*eta[mu3, nu4]*eta[nu2, nu3])/8 + (q3[mu4]*q4[mu2]*eta[mu1, nu1]*eta[mu3, nu4]*eta[nu2, nu3])/8 - (q2[mu1]*q2[nu1]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu2, nu3])/4 - (q2[nu1]*q3[mu1]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu2, nu3])/8 - (q2[mu1]*q3[nu1]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu2, nu3])/8 - (q3[mu1]*q3[nu1]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu2, nu3])/4 - (q2[nu1]*q4[mu1]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu2, nu3])/8 - (q3[nu1]*q4[mu1]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu2, nu3])/8 - (q2[mu1]*q4[nu1]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu2, nu3])/8 - (q3[mu1]*q4[nu1]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu2, nu3])/8 - (q4[mu1]*q4[nu1]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu2, nu3])/4 - (q1[mu4]*q2[mu1]*eta[mu2, nu1]*eta[mu3, nu4]*eta[nu2, nu3])/8 - (q1[mu4]*q3[mu1]*eta[mu2, nu1]*eta[mu3, nu4]*eta[nu2, nu3])/8 - (q2[mu4]*q3[mu1]*eta[mu2, nu1]*eta[mu3, nu4]*eta[nu2, nu3])/8 - (q1[mu4]*q4[mu1]*eta[mu2, nu1]*eta[mu3, nu4]*eta[nu2, nu3])/8 - (q2[mu4]*q4[mu1]*eta[mu2, nu1]*eta[mu3, nu4]*eta[nu2, nu3])/8 - (q3[mu4]*q4[mu1]*eta[mu2, nu1]*eta[mu3, nu4]*eta[nu2, nu3])/8 - (q1[mu3]*q2[nu4]*eta[mu1, mu2]*eta[mu4, nu1]*eta[nu2, nu3])/8 - (q1[mu3]*q3[nu4]*eta[mu1, mu2]*eta[mu4, nu1]*eta[nu2, nu3])/8 - (q2[mu3]*q3[nu4]*eta[mu1, mu2]*eta[mu4, nu1]*eta[nu2, nu3])/8 - (q1[nu4]*q4[mu3]*eta[mu1, mu2]*eta[mu4, nu1]*eta[nu2, nu3])/8 - (q2[nu4]*q4[mu3]*eta[mu1, mu2]*eta[mu4, nu1]*eta[nu2, nu3])/8 - (q3[nu4]*q4[mu3]*eta[mu1, mu2]*eta[mu4, nu1]*eta[nu2, nu3])/8 - (q1[mu2]*q2[nu4]*eta[mu1, mu3]*eta[mu4, nu1]*eta[nu2, nu3])/8 - (q2[nu4]*q3[mu2]*eta[mu1, mu3]*eta[mu4, nu1]*eta[nu2, nu3])/8 - (q1[mu2]*q3[nu4]*eta[mu1, mu3]*eta[mu4, nu1]*eta[nu2, nu3])/8 - (q1[nu4]*q4[mu2]*eta[mu1, mu3]*eta[mu4, nu1]*eta[nu2, nu3])/8 - (q2[nu4]*q4[mu2]*eta[mu1, mu3]*eta[mu4, nu1]*eta[nu2, nu3])/8 - (q3[nu4]*q4[mu2]*eta[mu1, mu3]*eta[mu4, nu1]*eta[nu2, nu3])/8 - (q1[mu2]*q1[mu3]*eta[mu1, nu4]*eta[mu4, nu1]*eta[nu2, nu3])/4 + (q2[mu3]*q3[mu2]*eta[mu1, nu4]*eta[mu4, nu1]*eta[nu2, nu3])/8 - (q1[mu3]*q4[mu2]*eta[mu1, nu4]*eta[mu4, nu1]*eta[nu2, nu3])/8 - (q1[mu2]*q4[mu3]*eta[mu1, nu4]*eta[mu4, nu1]*eta[nu2, nu3])/8 - (q4[mu2]*q4[mu3]*eta[mu1, nu4]*eta[mu4, nu1]*eta[nu2, nu3])/4 - (q2[mu1]*q2[nu4]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu2, nu3])/4 - (q2[nu4]*q3[mu1]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu2, nu3])/8 - (q2[mu1]*q3[nu4]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu2, nu3])/8 - (q3[mu1]*q3[nu4]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu2, nu3])/4 + (q1[nu4]*q4[mu1]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu2, nu3])/8 - (q1[mu3]*q2[mu1]*eta[mu2, nu4]*eta[mu4, nu1]*eta[nu2, nu3])/8 - (q1[mu3]*q3[mu1]*eta[mu2, nu4]*eta[mu4, nu1]*eta[nu2, nu3])/8 - (q2[mu3]*q3[mu1]*eta[mu2, nu4]*eta[mu4, nu1]*eta[nu2, nu3])/8 - (q1[mu3]*q4[mu1]*eta[mu2, nu4]*eta[mu4, nu1]*eta[nu2, nu3])/8 - (q2[mu1]*q4[mu3]*eta[mu2, nu4]*eta[mu4, nu1]*eta[nu2, nu3])/8 - (q3[mu1]*q4[mu3]*eta[mu2, nu4]*eta[mu4, nu1]*eta[nu2, nu3])/8 - (q1[mu2]*q2[mu1]*eta[mu3, nu4]*eta[mu4, nu1]*eta[nu2, nu3])/8 - (q1[mu2]*q3[mu1]*eta[mu3, nu4]*eta[mu4, nu1]*eta[nu2, nu3])/8 - (q2[mu1]*q3[mu2]*eta[mu3, nu4]*eta[mu4, nu1]*eta[nu2, nu3])/8 - (q1[mu2]*q4[mu1]*eta[mu3, nu4]*eta[mu4, nu1]*eta[nu2, nu3])/8 - (q2[mu1]*q4[mu2]*eta[mu3, nu4]*eta[mu4, nu1]*eta[nu2, nu3])/8 - (q3[mu1]*q4[mu2]*eta[mu3, nu4]*eta[mu4, nu1]*eta[nu2, nu3])/8 + (q1[mu3]*q2[nu1]*eta[mu1, mu2]*eta[mu4, nu4]*eta[nu2, nu3])/8 + (q1[mu3]*q3[nu1]*eta[mu1, mu2]*eta[mu4, nu4]*eta[nu2, nu3])/8 + (q2[mu3]*q3[nu1]*eta[mu1, mu2]*eta[mu4, nu4]*eta[nu2, nu3])/8 - (q4[mu3]*q4[nu1]*eta[mu1, mu2]*eta[mu4, nu4]*eta[nu2, nu3])/4 + (q1[mu2]*q2[nu1]*eta[mu1, mu3]*eta[mu4, nu4]*eta[nu2, nu3])/8 + (q2[nu1]*q3[mu2]*eta[mu1, mu3]*eta[mu4, nu4]*eta[nu2, nu3])/8 + (q1[mu2]*q3[nu1]*eta[mu1, mu3]*eta[mu4, nu4]*eta[nu2, nu3])/8 - (q4[mu2]*q4[nu1]*eta[mu1, mu3]*eta[mu4, nu4]*eta[nu2, nu3])/4 + (q1[mu2]*q1[mu3]*eta[mu1, nu1]*eta[mu4, nu4]*eta[nu2, nu3])/4 - (q2[mu3]*q3[mu2]*eta[mu1, nu1]*eta[mu4, nu4]*eta[nu2, nu3])/8 + (q4[mu2]*q4[mu3]*eta[mu1, nu1]*eta[mu4, nu4]*eta[nu2, nu3])/4 + (q2[mu1]*q2[nu1]*eta[mu2, mu3]*eta[mu4, nu4]*eta[nu2, nu3])/4 + (q2[nu1]*q3[mu1]*eta[mu2, mu3]*eta[mu4, nu4]*eta[nu2, nu3])/8 + (q2[mu1]*q3[nu1]*eta[mu2, mu3]*eta[mu4, nu4]*eta[nu2, nu3])/8 + (q3[mu1]*q3[nu1]*eta[mu2, mu3]*eta[mu4, nu4]*eta[nu2, nu3])/4 + (q4[mu1]*q4[nu1]*eta[mu2, mu3]*eta[mu4, nu4]*eta[nu2, nu3])/4 + (q1[mu3]*q2[mu1]*eta[mu2, nu1]*eta[mu4, nu4]*eta[nu2, nu3])/8 + (q1[mu3]*q3[mu1]*eta[mu2, nu1]*eta[mu4, nu4]*eta[nu2, nu3])/8 + (q2[mu3]*q3[mu1]*eta[mu2, nu1]*eta[mu4, nu4]*eta[nu2, nu3])/8 - (q4[mu1]*q4[mu3]*eta[mu2, nu1]*eta[mu4, nu4]*eta[nu2, nu3])/4 + (q1[mu2]*q2[mu1]*eta[mu3, nu1]*eta[mu4, nu4]*eta[nu2, nu3])/8 + (q1[mu2]*q3[mu1]*eta[mu3, nu1]*eta[mu4, nu4]*eta[nu2, nu3])/8 + (q2[mu1]*q3[mu2]*eta[mu3, nu1]*eta[mu4, nu4]*eta[nu2, nu3])/8 - (q4[mu1]*q4[mu2]*eta[mu3, nu1]*eta[mu4, nu4]*eta[nu2, nu3])/4 - (q1[mu3]*q2[mu4]*eta[mu1, mu2]*eta[nu1, nu4]*eta[nu2, nu3])/8 - (q1[mu3]*q3[mu4]*eta[mu1, mu2]*eta[nu1, nu4]*eta[nu2, nu3])/8 - (q2[mu3]*q3[mu4]*eta[mu1, mu2]*eta[nu1, nu4]*eta[nu2, nu3])/8 - (q1[mu4]*q4[mu3]*eta[mu1, mu2]*eta[nu1, nu4]*eta[nu2, nu3])/8 - (q2[mu4]*q4[mu3]*eta[mu1, mu2]*eta[nu1, nu4]*eta[nu2, nu3])/8 - (q3[mu4]*q4[mu3]*eta[mu1, mu2]*eta[nu1, nu4]*eta[nu2, nu3])/8 - (q1[mu2]*q2[mu4]*eta[mu1, mu3]*eta[nu1, nu4]*eta[nu2, nu3])/8 - (q2[mu4]*q3[mu2]*eta[mu1, mu3]*eta[nu1, nu4]*eta[nu2, nu3])/8 - (q1[mu2]*q3[mu4]*eta[mu1, mu3]*eta[nu1, nu4]*eta[nu2, nu3])/8 - (q1[mu4]*q4[mu2]*eta[mu1, mu3]*eta[nu1, nu4]*eta[nu2, nu3])/8 - (q2[mu4]*q4[mu2]*eta[mu1, mu3]*eta[nu1, nu4]*eta[nu2, nu3])/8 - (q3[mu4]*q4[mu2]*eta[mu1, mu3]*eta[nu1, nu4]*eta[nu2, nu3])/8 - (q1[mu2]*q1[mu3]*eta[mu1, mu4]*eta[nu1, nu4]*eta[nu2, nu3])/4 + (q2[mu3]*q3[mu2]*eta[mu1, mu4]*eta[nu1, nu4]*eta[nu2, nu3])/8 - (q1[mu3]*q4[mu2]*eta[mu1, mu4]*eta[nu1, nu4]*eta[nu2, nu3])/8 - (q1[mu2]*q4[mu3]*eta[mu1, mu4]*eta[nu1, nu4]*eta[nu2, nu3])/8 - (q4[mu2]*q4[mu3]*eta[mu1, mu4]*eta[nu1, nu4]*eta[nu2, nu3])/4 - (q2[mu1]*q2[mu4]*eta[mu2, mu3]*eta[nu1, nu4]*eta[nu2, nu3])/4 - (q2[mu4]*q3[mu1]*eta[mu2, mu3]*eta[nu1, nu4]*eta[nu2, nu3])/8 - (q2[mu1]*q3[mu4]*eta[mu2, mu3]*eta[nu1, nu4]*eta[nu2, nu3])/8 - (q3[mu1]*q3[mu4]*eta[mu2, mu3]*eta[nu1, nu4]*eta[nu2, nu3])/4 + (q1[mu4]*q4[mu1]*eta[mu2, mu3]*eta[nu1, nu4]*eta[nu2, nu3])/8 - (q1[mu3]*q2[mu1]*eta[mu2, mu4]*eta[nu1, nu4]*eta[nu2, nu3])/8 - (q1[mu3]*q3[mu1]*eta[mu2, mu4]*eta[nu1, nu4]*eta[nu2, nu3])/8 - (q2[mu3]*q3[mu1]*eta[mu2, mu4]*eta[nu1, nu4]*eta[nu2, nu3])/8 - (q1[mu3]*q4[mu1]*eta[mu2, mu4]*eta[nu1, nu4]*eta[nu2, nu3])/8 - (q2[mu1]*q4[mu3]*eta[mu2, mu4]*eta[nu1, nu4]*eta[nu2, nu3])/8 - (q3[mu1]*q4[mu3]*eta[mu2, mu4]*eta[nu1, nu4]*eta[nu2, nu3])/8 - (q1[mu2]*q2[mu1]*eta[mu3, mu4]*eta[nu1, nu4]*eta[nu2, nu3])/8 - (q1[mu2]*q3[mu1]*eta[mu3, mu4]*eta[nu1, nu4]*eta[nu2, nu3])/8 - (q2[mu1]*q3[mu2]*eta[mu3, mu4]*eta[nu1, nu4]*eta[nu2, nu3])/8 - (q1[mu2]*q4[mu1]*eta[mu3, mu4]*eta[nu1, nu4]*eta[nu2, nu3])/8 - (q2[mu1]*q4[mu2]*eta[mu3, mu4]*eta[nu1, nu4]*eta[nu2, nu3])/8 - (q3[mu1]*q4[mu2]*eta[mu3, mu4]*eta[nu1, nu4]*eta[nu2, nu3])/8 - (q1[nu3]*q2[nu1]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu2, nu4])/8 - (q1[nu3]*q3[nu1]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu2, nu4])/8 - (q2[nu3]*q3[nu1]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu2, nu4])/8 - (q1[nu3]*q4[nu1]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu2, nu4])/8 - (q2[nu1]*q4[nu3]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu2, nu4])/8 - (q3[nu1]*q4[nu3]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu2, nu4])/8 - (q1[mu4]*q1[nu3]*eta[mu1, nu1]*eta[mu2, mu3]*eta[nu2, nu4])/4 + (q2[nu3]*q3[mu4]*eta[mu1, nu1]*eta[mu2, mu3]*eta[nu2, nu4])/8 + (q2[mu4]*q4[nu3]*eta[mu1, nu1]*eta[mu2, mu3]*eta[nu2, nu4])/8 + (q3[mu4]*q4[nu3]*eta[mu1, nu1]*eta[mu2, mu3]*eta[nu2, nu4])/8 - (q1[mu4]*q2[nu1]*eta[mu1, nu3]*eta[mu2, mu3]*eta[nu2, nu4])/8 - (q2[nu1]*q3[mu4]*eta[mu1, nu3]*eta[mu2, mu3]*eta[nu2, nu4])/8 - (q1[mu4]*q3[nu1]*eta[mu1, nu3]*eta[mu2, mu3]*eta[nu2, nu4])/8 - (q1[mu4]*q4[nu1]*eta[mu1, nu3]*eta[mu2, mu3]*eta[nu2, nu4])/8 - (q2[mu4]*q4[nu1]*eta[mu1, nu3]*eta[mu2, mu3]*eta[nu2, nu4])/8 - (q3[mu4]*q4[nu1]*eta[mu1, nu3]*eta[mu2, mu3]*eta[nu2, nu4])/8 - (q2[nu1]*q2[nu3]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu2, nu4])/4 + (q1[nu3]*q3[nu1]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu2, nu4])/8 - (q2[nu3]*q4[nu1]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu2, nu4])/8 - (q2[nu1]*q4[nu3]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu2, nu4])/8 - (q4[nu1]*q4[nu3]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu2, nu4])/4 + (q1[mu3]*q1[nu3]*eta[mu1, nu1]*eta[mu2, mu4]*eta[nu2, nu4])/4 + (q2[mu3]*q2[nu3]*eta[mu1, nu1]*eta[mu2, mu4]*eta[nu2, nu4])/4 + (q2[nu3]*q4[mu3]*eta[mu1, nu1]*eta[mu2, mu4]*eta[nu2, nu4])/8 + (q2[mu3]*q4[nu3]*eta[mu1, nu1]*eta[mu2, mu4]*eta[nu2, nu4])/8 + (q4[mu3]*q4[nu3]*eta[mu1, nu1]*eta[mu2, mu4]*eta[nu2, nu4])/4 - (q2[mu3]*q2[nu1]*eta[mu1, nu3]*eta[mu2, mu4]*eta[nu2, nu4])/4 + (q1[mu3]*q3[nu1]*eta[mu1, nu3]*eta[mu2, mu4]*eta[nu2, nu4])/8 - (q2[nu1]*q4[mu3]*eta[mu1, nu3]*eta[mu2, mu4]*eta[nu2, nu4])/8 - (q2[mu3]*q4[nu1]*eta[mu1, nu3]*eta[mu2, mu4]*eta[nu2, nu4])/8 - (q4[mu3]*q4[nu1]*eta[mu1, nu3]*eta[mu2, mu4]*eta[nu2, nu4])/4 - (q1[mu4]*q2[nu3]*eta[mu1, mu3]*eta[mu2, nu1]*eta[nu2, nu4])/8 - (q1[nu3]*q3[mu4]*eta[mu1, mu3]*eta[mu2, nu1]*eta[nu2, nu4])/8 - (q2[nu3]*q3[mu4]*eta[mu1, mu3]*eta[mu2, nu1]*eta[nu2, nu4])/8 - (q1[mu4]*q4[nu3]*eta[mu1, mu3]*eta[mu2, nu1]*eta[nu2, nu4])/8 - (q2[mu4]*q4[nu3]*eta[mu1, mu3]*eta[mu2, nu1]*eta[nu2, nu4])/8 - (q3[mu4]*q4[nu3]*eta[mu1, mu3]*eta[mu2, nu1]*eta[nu2, nu4])/8 - (q1[mu3]*q1[nu3]*eta[mu1, mu4]*eta[mu2, nu1]*eta[nu2, nu4])/4 - (q1[nu3]*q2[mu3]*eta[mu1, mu4]*eta[mu2, nu1]*eta[nu2, nu4])/8 - (q1[mu3]*q2[nu3]*eta[mu1, mu4]*eta[mu2, nu1]*eta[nu2, nu4])/8 - (q2[mu3]*q2[nu3]*eta[mu1, mu4]*eta[mu2, nu1]*eta[nu2, nu4])/4 - (q1[nu3]*q4[mu3]*eta[mu1, mu4]*eta[mu2, nu1]*eta[nu2, nu4])/8 - (q2[nu3]*q4[mu3]*eta[mu1, mu4]*eta[mu2, nu1]*eta[nu2, nu4])/8 - (q1[mu3]*q4[nu3]*eta[mu1, mu4]*eta[mu2, nu1]*eta[nu2, nu4])/8 - (q2[mu3]*q4[nu3]*eta[mu1, mu4]*eta[mu2, nu1]*eta[nu2, nu4])/8 - (q4[mu3]*q4[nu3]*eta[mu1, mu4]*eta[mu2, nu1]*eta[nu2, nu4])/4 - (q1[mu4]*q2[mu3]*eta[mu1, nu3]*eta[mu2, nu1]*eta[nu2, nu4])/8 - (q1[mu3]*q3[mu4]*eta[mu1, nu3]*eta[mu2, nu1]*eta[nu2, nu4])/8 - (q2[mu3]*q3[mu4]*eta[mu1, nu3]*eta[mu2, nu1]*eta[nu2, nu4])/8 - (q1[mu4]*q4[mu3]*eta[mu1, nu3]*eta[mu2, nu1]*eta[nu2, nu4])/8 - (q2[mu4]*q4[mu3]*eta[mu1, nu3]*eta[mu2, nu1]*eta[nu2, nu4])/8 - (q3[mu4]*q4[mu3]*eta[mu1, nu3]*eta[mu2, nu1]*eta[nu2, nu4])/8 - (q1[mu4]*q2[nu1]*eta[mu1, mu3]*eta[mu2, nu3]*eta[nu2, nu4])/8 - (q2[nu1]*q3[mu4]*eta[mu1, mu3]*eta[mu2, nu3]*eta[nu2, nu4])/8 - (q1[mu4]*q3[nu1]*eta[mu1, mu3]*eta[mu2, nu3]*eta[nu2, nu4])/8 - (q1[mu4]*q4[nu1]*eta[mu1, mu3]*eta[mu2, nu3]*eta[nu2, nu4])/8 - (q2[mu4]*q4[nu1]*eta[mu1, mu3]*eta[mu2, nu3]*eta[nu2, nu4])/8 - (q3[mu4]*q4[nu1]*eta[mu1, mu3]*eta[mu2, nu3]*eta[nu2, nu4])/8 - (q1[mu3]*q2[nu1]*eta[mu1, mu4]*eta[mu2, nu3]*eta[nu2, nu4])/8 - (q1[mu3]*q3[nu1]*eta[mu1, mu4]*eta[mu2, nu3]*eta[nu2, nu4])/8 - (q2[mu3]*q3[nu1]*eta[mu1, mu4]*eta[mu2, nu3]*eta[nu2, nu4])/8 - (q2[nu1]*q4[mu3]*eta[mu1, mu4]*eta[mu2, nu3]*eta[nu2, nu4])/8 - (q3[nu1]*q4[mu3]*eta[mu1, mu4]*eta[mu2, nu3]*eta[nu2, nu4])/8 - (q1[mu3]*q4[nu1]*eta[mu1, mu4]*eta[mu2, nu3]*eta[nu2, nu4])/8 - (q1[mu3]*q1[mu4]*eta[mu1, nu1]*eta[mu2, nu3]*eta[nu2, nu4])/4 + (q2[mu3]*q3[mu4]*eta[mu1, nu1]*eta[mu2, nu3]*eta[nu2, nu4])/8 + (q2[mu4]*q4[mu3]*eta[mu1, nu1]*eta[mu2, nu3]*eta[nu2, nu4])/8 + (q3[mu4]*q4[mu3]*eta[mu1, nu1]*eta[mu2, nu3]*eta[nu2, nu4])/8 - (q1[nu3]*q2[nu1]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu2, nu4])/8 - (q1[nu3]*q3[nu1]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu2, nu4])/8 - (q2[nu3]*q3[nu1]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu2, nu4])/8 - (q1[nu3]*q4[nu1]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu2, nu4])/8 - (q2[nu3]*q4[nu1]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu2, nu4])/8 - (q3[nu1]*q4[nu3]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu2, nu4])/8 - (q1[mu2]*q1[nu3]*eta[mu1, nu1]*eta[mu3, mu4]*eta[nu2, nu4])/4 + (q2[nu3]*q3[mu2]*eta[mu1, nu1]*eta[mu3, mu4]*eta[nu2, nu4])/8 + (q2[nu3]*q4[mu2]*eta[mu1, nu1]*eta[mu3, mu4]*eta[nu2, nu4])/8 + (q3[mu2]*q4[nu3]*eta[mu1, nu1]*eta[mu3, mu4]*eta[nu2, nu4])/8 - (q1[mu2]*q2[nu1]*eta[mu1, nu3]*eta[mu3, mu4]*eta[nu2, nu4])/8 - (q2[nu1]*q3[mu2]*eta[mu1, nu3]*eta[mu3, mu4]*eta[nu2, nu4])/8 - (q1[mu2]*q3[nu1]*eta[mu1, nu3]*eta[mu3, mu4]*eta[nu2, nu4])/8 - (q2[nu1]*q4[mu2]*eta[mu1, nu3]*eta[mu3, mu4]*eta[nu2, nu4])/8 - (q1[mu2]*q4[nu1]*eta[mu1, nu3]*eta[mu3, mu4]*eta[nu2, nu4])/8 - (q3[mu2]*q4[nu1]*eta[mu1, nu3]*eta[mu3, mu4]*eta[nu2, nu4])/8 - (q1[nu3]*q2[mu1]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu2, nu4])/8 - (q1[nu3]*q3[mu1]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu2, nu4])/8 - (q2[nu3]*q3[mu1]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu2, nu4])/8 - (q1[nu3]*q4[mu1]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu2, nu4])/8 - (q2[nu3]*q4[mu1]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu2, nu4])/8 - (q3[mu1]*q4[nu3]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu2, nu4])/8 - (q2[mu1]*q2[nu1]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu2, nu4])/4 - (q2[nu1]*q3[mu1]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu2, nu4])/8 - (q2[mu1]*q3[nu1]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu2, nu4])/8 - (q3[mu1]*q3[nu1]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu2, nu4])/4 - (q2[nu1]*q4[mu1]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu2, nu4])/8 - (q3[nu1]*q4[mu1]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu2, nu4])/8 - (q2[mu1]*q4[nu1]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu2, nu4])/8 - (q3[mu1]*q4[nu1]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu2, nu4])/8 - (q4[mu1]*q4[nu1]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu2, nu4])/4 - (q1[mu4]*q2[nu3]*eta[mu1, mu2]*eta[mu3, nu1]*eta[nu2, nu4])/8 - (q1[nu3]*q3[mu4]*eta[mu1, mu2]*eta[mu3, nu1]*eta[nu2, nu4])/8 - (q2[nu3]*q3[mu4]*eta[mu1, mu2]*eta[mu3, nu1]*eta[nu2, nu4])/8 - (q1[mu4]*q4[nu3]*eta[mu1, mu2]*eta[mu3, nu1]*eta[nu2, nu4])/8 - (q2[mu4]*q4[nu3]*eta[mu1, mu2]*eta[mu3, nu1]*eta[nu2, nu4])/8 - (q3[mu4]*q4[nu3]*eta[mu1, mu2]*eta[mu3, nu1]*eta[nu2, nu4])/8 - (q1[mu2]*q2[nu3]*eta[mu1, mu4]*eta[mu3, nu1]*eta[nu2, nu4])/8 - (q1[nu3]*q3[mu2]*eta[mu1, mu4]*eta[mu3, nu1]*eta[nu2, nu4])/8 - (q2[nu3]*q3[mu2]*eta[mu1, mu4]*eta[mu3, nu1]*eta[nu2, nu4])/8 - (q2[nu3]*q4[mu2]*eta[mu1, mu4]*eta[mu3, nu1]*eta[nu2, nu4])/8 - (q1[mu2]*q4[nu3]*eta[mu1, mu4]*eta[mu3, nu1]*eta[nu2, nu4])/8 - (q3[mu2]*q4[nu3]*eta[mu1, mu4]*eta[mu3, nu1]*eta[nu2, nu4])/8 - (q1[mu2]*q1[mu4]*eta[mu1, nu3]*eta[mu3, nu1]*eta[nu2, nu4])/4 - (q1[mu4]*q3[mu2]*eta[mu1, nu3]*eta[mu3, nu1]*eta[nu2, nu4])/8 - (q1[mu2]*q3[mu4]*eta[mu1, nu3]*eta[mu3, nu1]*eta[nu2, nu4])/8 - (q3[mu2]*q3[mu4]*eta[mu1, nu3]*eta[mu3, nu1]*eta[nu2, nu4])/4 + (q2[mu4]*q4[mu2]*eta[mu1, nu3]*eta[mu3, nu1]*eta[nu2, nu4])/8 - (q2[mu1]*q2[nu3]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu2, nu4])/4 + (q1[nu3]*q3[mu1]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu2, nu4])/8 - (q2[nu3]*q4[mu1]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu2, nu4])/8 - (q2[mu1]*q4[nu3]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu2, nu4])/8 - (q4[mu1]*q4[nu3]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu2, nu4])/4 - (q1[mu4]*q2[mu1]*eta[mu2, nu3]*eta[mu3, nu1]*eta[nu2, nu4])/8 - (q1[mu4]*q3[mu1]*eta[mu2, nu3]*eta[mu3, nu1]*eta[nu2, nu4])/8 - (q2[mu1]*q3[mu4]*eta[mu2, nu3]*eta[mu3, nu1]*eta[nu2, nu4])/8 - (q1[mu4]*q4[mu1]*eta[mu2, nu3]*eta[mu3, nu1]*eta[nu2, nu4])/8 - (q2[mu4]*q4[mu1]*eta[mu2, nu3]*eta[mu3, nu1]*eta[nu2, nu4])/8 - (q3[mu4]*q4[mu1]*eta[mu2, nu3]*eta[mu3, nu1]*eta[nu2, nu4])/8 + (q1[mu4]*q2[nu1]*eta[mu1, mu2]*eta[mu3, nu3]*eta[nu2, nu4])/8 - (q3[mu4]*q3[nu1]*eta[mu1, mu2]*eta[mu3, nu3]*eta[nu2, nu4])/4 + (q1[mu4]*q4[nu1]*eta[mu1, mu2]*eta[mu3, nu3]*eta[nu2, nu4])/8 + (q2[mu4]*q4[nu1]*eta[mu1, mu2]*eta[mu3, nu3]*eta[nu2, nu4])/8 + (q1[mu2]*q2[nu1]*eta[mu1, mu4]*eta[mu3, nu3]*eta[nu2, nu4])/8 - (q3[mu2]*q3[nu1]*eta[mu1, mu4]*eta[mu3, nu3]*eta[nu2, nu4])/4 + (q2[nu1]*q4[mu2]*eta[mu1, mu4]*eta[mu3, nu3]*eta[nu2, nu4])/8 + (q1[mu2]*q4[nu1]*eta[mu1, mu4]*eta[mu3, nu3]*eta[nu2, nu4])/8 + (q1[mu2]*q1[mu4]*eta[mu1, nu1]*eta[mu3, nu3]*eta[nu2, nu4])/4 + (q3[mu2]*q3[mu4]*eta[mu1, nu1]*eta[mu3, nu3]*eta[nu2, nu4])/4 - (q2[mu4]*q4[mu2]*eta[mu1, nu1]*eta[mu3, nu3]*eta[nu2, nu4])/8 + (q2[mu1]*q2[nu1]*eta[mu2, mu4]*eta[mu3, nu3]*eta[nu2, nu4])/4 + (q3[mu1]*q3[nu1]*eta[mu2, mu4]*eta[mu3, nu3]*eta[nu2, nu4])/4 + (q2[nu1]*q4[mu1]*eta[mu2, mu4]*eta[mu3, nu3]*eta[nu2, nu4])/8 + (q2[mu1]*q4[nu1]*eta[mu2, mu4]*eta[mu3, nu3]*eta[nu2, nu4])/8 + (q4[mu1]*q4[nu1]*eta[mu2, mu4]*eta[mu3, nu3]*eta[nu2, nu4])/4 + (q1[mu4]*q2[mu1]*eta[mu2, nu1]*eta[mu3, nu3]*eta[nu2, nu4])/8 - (q3[mu1]*q3[mu4]*eta[mu2, nu1]*eta[mu3, nu3]*eta[nu2, nu4])/4 + (q1[mu4]*q4[mu1]*eta[mu2, nu1]*eta[mu3, nu3]*eta[nu2, nu4])/8 + (q2[mu4]*q4[mu1]*eta[mu2, nu1]*eta[mu3, nu3]*eta[nu2, nu4])/8 - (q1[mu3]*q1[nu3]*eta[mu1, mu2]*eta[mu4, nu1]*eta[nu2, nu4])/4 - (q1[nu3]*q2[mu3]*eta[mu1, mu2]*eta[mu4, nu1]*eta[nu2, nu4])/8 - (q1[mu3]*q2[nu3]*eta[mu1, mu2]*eta[mu4, nu1]*eta[nu2, nu4])/8 - (q2[mu3]*q2[nu3]*eta[mu1, mu2]*eta[mu4, nu1]*eta[nu2, nu4])/4 - (q1[nu3]*q4[mu3]*eta[mu1, mu2]*eta[mu4, nu1]*eta[nu2, nu4])/8 - (q2[nu3]*q4[mu3]*eta[mu1, mu2]*eta[mu4, nu1]*eta[nu2, nu4])/8 - (q1[mu3]*q4[nu3]*eta[mu1, mu2]*eta[mu4, nu1]*eta[nu2, nu4])/8 - (q2[mu3]*q4[nu3]*eta[mu1, mu2]*eta[mu4, nu1]*eta[nu2, nu4])/8 - (q4[mu3]*q4[nu3]*eta[mu1, mu2]*eta[mu4, nu1]*eta[nu2, nu4])/4 - (q1[mu2]*q2[nu3]*eta[mu1, mu3]*eta[mu4, nu1]*eta[nu2, nu4])/8 - (q1[nu3]*q3[mu2]*eta[mu1, mu3]*eta[mu4, nu1]*eta[nu2, nu4])/8 - (q2[nu3]*q3[mu2]*eta[mu1, mu3]*eta[mu4, nu1]*eta[nu2, nu4])/8 - (q2[nu3]*q4[mu2]*eta[mu1, mu3]*eta[mu4, nu1]*eta[nu2, nu4])/8 - (q1[mu2]*q4[nu3]*eta[mu1, mu3]*eta[mu4, nu1]*eta[nu2, nu4])/8 - (q3[mu2]*q4[nu3]*eta[mu1, mu3]*eta[mu4, nu1]*eta[nu2, nu4])/8 - (q1[mu2]*q2[mu3]*eta[mu1, nu3]*eta[mu4, nu1]*eta[nu2, nu4])/8 - (q1[mu3]*q3[mu2]*eta[mu1, nu3]*eta[mu4, nu1]*eta[nu2, nu4])/8 - (q2[mu3]*q3[mu2]*eta[mu1, nu3]*eta[mu4, nu1]*eta[nu2, nu4])/8 - (q2[mu3]*q4[mu2]*eta[mu1, nu3]*eta[mu4, nu1]*eta[nu2, nu4])/8 - (q1[mu2]*q4[mu3]*eta[mu1, nu3]*eta[mu4, nu1]*eta[nu2, nu4])/8 - (q3[mu2]*q4[mu3]*eta[mu1, nu3]*eta[mu4, nu1]*eta[nu2, nu4])/8 - (q1[nu3]*q2[mu1]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu2, nu4])/8 - (q1[nu3]*q3[mu1]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu2, nu4])/8 - (q2[nu3]*q3[mu1]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu2, nu4])/8 - (q1[nu3]*q4[mu1]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu2, nu4])/8 - (q2[mu1]*q4[nu3]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu2, nu4])/8 - (q3[mu1]*q4[nu3]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu2, nu4])/8 - (q1[mu3]*q2[mu1]*eta[mu2, nu3]*eta[mu4, nu1]*eta[nu2, nu4])/8 - (q1[mu3]*q3[mu1]*eta[mu2, nu3]*eta[mu4, nu1]*eta[nu2, nu4])/8 - (q2[mu3]*q3[mu1]*eta[mu2, nu3]*eta[mu4, nu1]*eta[nu2, nu4])/8 - (q1[mu3]*q4[mu1]*eta[mu2, nu3]*eta[mu4, nu1]*eta[nu2, nu4])/8 - (q2[mu1]*q4[mu3]*eta[mu2, nu3]*eta[mu4, nu1]*eta[nu2, nu4])/8 - (q3[mu1]*q4[mu3]*eta[mu2, nu3]*eta[mu4, nu1]*eta[nu2, nu4])/8 + (q1[mu2]*q2[mu1]*eta[mu3, nu3]*eta[mu4, nu1]*eta[nu2, nu4])/8 - (q3[mu1]*q3[mu2]*eta[mu3, nu3]*eta[mu4, nu1]*eta[nu2, nu4])/4 + (q1[mu2]*q4[mu1]*eta[mu3, nu3]*eta[mu4, nu1]*eta[nu2, nu4])/8 + (q2[mu1]*q4[mu2]*eta[mu3, nu3]*eta[mu4, nu1]*eta[nu2, nu4])/8 - (q1[mu3]*q2[nu1]*eta[mu1, mu2]*eta[mu4, nu3]*eta[nu2, nu4])/8 - (q1[mu3]*q3[nu1]*eta[mu1, mu2]*eta[mu4, nu3]*eta[nu2, nu4])/8 - (q2[mu3]*q3[nu1]*eta[mu1, mu2]*eta[mu4, nu3]*eta[nu2, nu4])/8 - (q3[nu1]*q4[mu3]*eta[mu1, mu2]*eta[mu4, nu3]*eta[nu2, nu4])/8 - (q1[mu3]*q4[nu1]*eta[mu1, mu2]*eta[mu4, nu3]*eta[nu2, nu4])/8 - (q2[mu3]*q4[nu1]*eta[mu1, mu2]*eta[mu4, nu3]*eta[nu2, nu4])/8 - (q1[mu2]*q2[nu1]*eta[mu1, mu3]*eta[mu4, nu3]*eta[nu2, nu4])/8 - (q2[nu1]*q3[mu2]*eta[mu1, mu3]*eta[mu4, nu3]*eta[nu2, nu4])/8 - (q1[mu2]*q3[nu1]*eta[mu1, mu3]*eta[mu4, nu3]*eta[nu2, nu4])/8 - (q2[nu1]*q4[mu2]*eta[mu1, mu3]*eta[mu4, nu3]*eta[nu2, nu4])/8 - (q1[mu2]*q4[nu1]*eta[mu1, mu3]*eta[mu4, nu3]*eta[nu2, nu4])/8 - (q3[mu2]*q4[nu1]*eta[mu1, mu3]*eta[mu4, nu3]*eta[nu2, nu4])/8 - (q1[mu2]*q1[mu3]*eta[mu1, nu1]*eta[mu4, nu3]*eta[nu2, nu4])/4 + (q2[mu3]*q3[mu2]*eta[mu1, nu1]*eta[mu4, nu3]*eta[nu2, nu4])/8 + (q2[mu3]*q4[mu2]*eta[mu1, nu1]*eta[mu4, nu3]*eta[nu2, nu4])/8 + (q3[mu2]*q4[mu3]*eta[mu1, nu1]*eta[mu4, nu3]*eta[nu2, nu4])/8 - (q2[mu1]*q2[nu1]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu2, nu4])/4 - (q2[nu1]*q3[mu1]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu2, nu4])/8 - (q2[mu1]*q3[nu1]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu2, nu4])/8 - (q3[mu1]*q3[nu1]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu2, nu4])/4 - (q2[nu1]*q4[mu1]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu2, nu4])/8 - (q3[nu1]*q4[mu1]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu2, nu4])/8 - (q2[mu1]*q4[nu1]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu2, nu4])/8 - (q3[mu1]*q4[nu1]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu2, nu4])/8 - (q4[mu1]*q4[nu1]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu2, nu4])/4 - (q1[mu3]*q2[mu1]*eta[mu2, nu1]*eta[mu4, nu3]*eta[nu2, nu4])/8 - (q1[mu3]*q3[mu1]*eta[mu2, nu1]*eta[mu4, nu3]*eta[nu2, nu4])/8 - (q2[mu3]*q3[mu1]*eta[mu2, nu1]*eta[mu4, nu3]*eta[nu2, nu4])/8 - (q1[mu3]*q4[mu1]*eta[mu2, nu1]*eta[mu4, nu3]*eta[nu2, nu4])/8 - (q2[mu3]*q4[mu1]*eta[mu2, nu1]*eta[mu4, nu3]*eta[nu2, nu4])/8 - (q3[mu1]*q4[mu3]*eta[mu2, nu1]*eta[mu4, nu3]*eta[nu2, nu4])/8 - (q1[mu2]*q2[mu1]*eta[mu3, nu1]*eta[mu4, nu3]*eta[nu2, nu4])/8 - (q1[mu2]*q3[mu1]*eta[mu3, nu1]*eta[mu4, nu3]*eta[nu2, nu4])/8 - (q2[mu1]*q3[mu2]*eta[mu3, nu1]*eta[mu4, nu3]*eta[nu2, nu4])/8 - (q1[mu2]*q4[mu1]*eta[mu3, nu1]*eta[mu4, nu3]*eta[nu2, nu4])/8 - (q3[mu2]*q4[mu1]*eta[mu3, nu1]*eta[mu4, nu3]*eta[nu2, nu4])/8 - (q2[mu1]*q4[mu2]*eta[mu3, nu1]*eta[mu4, nu3]*eta[nu2, nu4])/8 - (q1[mu4]*q2[mu3]*eta[mu1, mu2]*eta[nu1, nu3]*eta[nu2, nu4])/8 - (q1[mu3]*q3[mu4]*eta[mu1, mu2]*eta[nu1, nu3]*eta[nu2, nu4])/8 - (q2[mu3]*q3[mu4]*eta[mu1, mu2]*eta[nu1, nu3]*eta[nu2, nu4])/8 - (q1[mu4]*q4[mu3]*eta[mu1, mu2]*eta[nu1, nu3]*eta[nu2, nu4])/8 - (q2[mu4]*q4[mu3]*eta[mu1, mu2]*eta[nu1, nu3]*eta[nu2, nu4])/8 - (q3[mu4]*q4[mu3]*eta[mu1, mu2]*eta[nu1, nu3]*eta[nu2, nu4])/8 - (q1[mu2]*q1[mu4]*eta[mu1, mu3]*eta[nu1, nu3]*eta[nu2, nu4])/4 - (q1[mu4]*q3[mu2]*eta[mu1, mu3]*eta[nu1, nu3]*eta[nu2, nu4])/8 - (q1[mu2]*q3[mu4]*eta[mu1, mu3]*eta[nu1, nu3]*eta[nu2, nu4])/8 - (q3[mu2]*q3[mu4]*eta[mu1, mu3]*eta[nu1, nu3]*eta[nu2, nu4])/4 + (q2[mu4]*q4[mu2]*eta[mu1, mu3]*eta[nu1, nu3]*eta[nu2, nu4])/8 - (q1[mu2]*q2[mu3]*eta[mu1, mu4]*eta[nu1, nu3]*eta[nu2, nu4])/8 - (q1[mu3]*q3[mu2]*eta[mu1, mu4]*eta[nu1, nu3]*eta[nu2, nu4])/8 - (q2[mu3]*q3[mu2]*eta[mu1, mu4]*eta[nu1, nu3]*eta[nu2, nu4])/8 - (q2[mu3]*q4[mu2]*eta[mu1, mu4]*eta[nu1, nu3]*eta[nu2, nu4])/8 - (q1[mu2]*q4[mu3]*eta[mu1, mu4]*eta[nu1, nu3]*eta[nu2, nu4])/8 - (q3[mu2]*q4[mu3]*eta[mu1, mu4]*eta[nu1, nu3]*eta[nu2, nu4])/8 - (q1[mu4]*q2[mu1]*eta[mu2, mu3]*eta[nu1, nu3]*eta[nu2, nu4])/8 - (q1[mu4]*q3[mu1]*eta[mu2, mu3]*eta[nu1, nu3]*eta[nu2, nu4])/8 - (q2[mu1]*q3[mu4]*eta[mu2, mu3]*eta[nu1, nu3]*eta[nu2, nu4])/8 - (q1[mu4]*q4[mu1]*eta[mu2, mu3]*eta[nu1, nu3]*eta[nu2, nu4])/8 - (q2[mu4]*q4[mu1]*eta[mu2, mu3]*eta[nu1, nu3]*eta[nu2, nu4])/8 - (q3[mu4]*q4[mu1]*eta[mu2, mu3]*eta[nu1, nu3]*eta[nu2, nu4])/8 - (q2[mu1]*q2[mu3]*eta[mu2, mu4]*eta[nu1, nu3]*eta[nu2, nu4])/4 + (q1[mu3]*q3[mu1]*eta[mu2, mu4]*eta[nu1, nu3]*eta[nu2, nu4])/8 - (q2[mu3]*q4[mu1]*eta[mu2, mu4]*eta[nu1, nu3]*eta[nu2, nu4])/8 - (q2[mu1]*q4[mu3]*eta[mu2, mu4]*eta[nu1, nu3]*eta[nu2, nu4])/8 - (q4[mu1]*q4[mu3]*eta[mu2, mu4]*eta[nu1, nu3]*eta[nu2, nu4])/4 - (q1[mu2]*q2[mu1]*eta[mu3, mu4]*eta[nu1, nu3]*eta[nu2, nu4])/8 - (q1[mu2]*q3[mu1]*eta[mu3, mu4]*eta[nu1, nu3]*eta[nu2, nu4])/8 - (q2[mu1]*q3[mu2]*eta[mu3, mu4]*eta[nu1, nu3]*eta[nu2, nu4])/8 - (q1[mu2]*q4[mu1]*eta[mu3, mu4]*eta[nu1, nu3]*eta[nu2, nu4])/8 - (q3[mu2]*q4[mu1]*eta[mu3, mu4]*eta[nu1, nu3]*eta[nu2, nu4])/8 - (q2[mu1]*q4[mu2]*eta[mu3, mu4]*eta[nu1, nu3]*eta[nu2, nu4])/8 - (q1[nu2]*q2[nu1]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu3, nu4])/8 - (q1[nu2]*q3[nu1]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu3, nu4])/8 - (q2[nu1]*q3[nu2]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu3, nu4])/8 - (q1[nu2]*q4[nu1]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu3, nu4])/8 - (q2[nu1]*q4[nu2]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu3, nu4])/8 - (q3[nu1]*q4[nu2]*eta[mu1, mu4]*eta[mu2, mu3]*eta[nu3, nu4])/8 - (q1[mu4]*q1[nu2]*eta[mu1, nu1]*eta[mu2, mu3]*eta[nu3, nu4])/4 + (q2[mu4]*q3[nu2]*eta[mu1, nu1]*eta[mu2, mu3]*eta[nu3, nu4])/8 + (q2[mu4]*q4[nu2]*eta[mu1, nu1]*eta[mu2, mu3]*eta[nu3, nu4])/8 + (q3[mu4]*q4[nu2]*eta[mu1, nu1]*eta[mu2, mu3]*eta[nu3, nu4])/8 - (q1[mu4]*q2[nu1]*eta[mu1, nu2]*eta[mu2, mu3]*eta[nu3, nu4])/8 - (q1[mu4]*q3[nu1]*eta[mu1, nu2]*eta[mu2, mu3]*eta[nu3, nu4])/8 - (q2[mu4]*q3[nu1]*eta[mu1, nu2]*eta[mu2, mu3]*eta[nu3, nu4])/8 - (q1[mu4]*q4[nu1]*eta[mu1, nu2]*eta[mu2, mu3]*eta[nu3, nu4])/8 - (q2[mu4]*q4[nu1]*eta[mu1, nu2]*eta[mu2, mu3]*eta[nu3, nu4])/8 - (q3[mu4]*q4[nu1]*eta[mu1, nu2]*eta[mu2, mu3]*eta[nu3, nu4])/8 - (q1[nu2]*q2[nu1]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu3, nu4])/8 - (q1[nu2]*q3[nu1]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu3, nu4])/8 - (q2[nu1]*q3[nu2]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu3, nu4])/8 - (q1[nu2]*q4[nu1]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu3, nu4])/8 - (q3[nu2]*q4[nu1]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu3, nu4])/8 - (q2[nu1]*q4[nu2]*eta[mu1, mu3]*eta[mu2, mu4]*eta[nu3, nu4])/8 - (q1[mu3]*q1[nu2]*eta[mu1, nu1]*eta[mu2, mu4]*eta[nu3, nu4])/4 + (q2[mu3]*q3[nu2]*eta[mu1, nu1]*eta[mu2, mu4]*eta[nu3, nu4])/8 + (q3[nu2]*q4[mu3]*eta[mu1, nu1]*eta[mu2, mu4]*eta[nu3, nu4])/8 + (q2[mu3]*q4[nu2]*eta[mu1, nu1]*eta[mu2, mu4]*eta[nu3, nu4])/8 - (q1[mu3]*q2[nu1]*eta[mu1, nu2]*eta[mu2, mu4]*eta[nu3, nu4])/8 - (q1[mu3]*q3[nu1]*eta[mu1, nu2]*eta[mu2, mu4]*eta[nu3, nu4])/8 - (q2[mu3]*q3[nu1]*eta[mu1, nu2]*eta[mu2, mu4]*eta[nu3, nu4])/8 - (q3[nu1]*q4[mu3]*eta[mu1, nu2]*eta[mu2, mu4]*eta[nu3, nu4])/8 - (q1[mu3]*q4[nu1]*eta[mu1, nu2]*eta[mu2, mu4]*eta[nu3, nu4])/8 - (q2[mu3]*q4[nu1]*eta[mu1, nu2]*eta[mu2, mu4]*eta[nu3, nu4])/8 - (q1[nu2]*q2[mu4]*eta[mu1, mu3]*eta[mu2, nu1]*eta[nu3, nu4])/8 - (q1[mu4]*q3[nu2]*eta[mu1, mu3]*eta[mu2, nu1]*eta[nu3, nu4])/8 - (q2[mu4]*q3[nu2]*eta[mu1, mu3]*eta[mu2, nu1]*eta[nu3, nu4])/8 - (q1[mu4]*q4[nu2]*eta[mu1, mu3]*eta[mu2, nu1]*eta[nu3, nu4])/8 - (q2[mu4]*q4[nu2]*eta[mu1, mu3]*eta[mu2, nu1]*eta[nu3, nu4])/8 - (q3[mu4]*q4[nu2]*eta[mu1, mu3]*eta[mu2, nu1]*eta[nu3, nu4])/8 - (q1[nu2]*q2[mu3]*eta[mu1, mu4]*eta[mu2, nu1]*eta[nu3, nu4])/8 - (q1[mu3]*q3[nu2]*eta[mu1, mu4]*eta[mu2, nu1]*eta[nu3, nu4])/8 - (q2[mu3]*q3[nu2]*eta[mu1, mu4]*eta[mu2, nu1]*eta[nu3, nu4])/8 - (q3[nu2]*q4[mu3]*eta[mu1, mu4]*eta[mu2, nu1]*eta[nu3, nu4])/8 - (q1[mu3]*q4[nu2]*eta[mu1, mu4]*eta[mu2, nu1]*eta[nu3, nu4])/8 - (q2[mu3]*q4[nu2]*eta[mu1, mu4]*eta[mu2, nu1]*eta[nu3, nu4])/8 - (q1[mu3]*q1[mu4]*eta[mu1, nu2]*eta[mu2, nu1]*eta[nu3, nu4])/4 - (q1[mu4]*q2[mu3]*eta[mu1, nu2]*eta[mu2, nu1]*eta[nu3, nu4])/8 - (q1[mu3]*q2[mu4]*eta[mu1, nu2]*eta[mu2, nu1]*eta[nu3, nu4])/8 - (q2[mu3]*q2[mu4]*eta[mu1, nu2]*eta[mu2, nu1]*eta[nu3, nu4])/4 + (q3[mu4]*q4[mu3]*eta[mu1, nu2]*eta[mu2, nu1]*eta[nu3, nu4])/8 - (q2[mu4]*q2[nu1]*eta[mu1, mu3]*eta[mu2, nu2]*eta[nu3, nu4])/4 + (q1[mu4]*q3[nu1]*eta[mu1, mu3]*eta[mu2, nu2]*eta[nu3, nu4])/8 + (q1[mu4]*q4[nu1]*eta[mu1, mu3]*eta[mu2, nu2]*eta[nu3, nu4])/8 + (q3[mu4]*q4[nu1]*eta[mu1, mu3]*eta[mu2, nu2]*eta[nu3, nu4])/8 - (q2[mu3]*q2[nu1]*eta[mu1, mu4]*eta[mu2, nu2]*eta[nu3, nu4])/4 + (q1[mu3]*q3[nu1]*eta[mu1, mu4]*eta[mu2, nu2]*eta[nu3, nu4])/8 + (q3[nu1]*q4[mu3]*eta[mu1, mu4]*eta[mu2, nu2]*eta[nu3, nu4])/8 + (q1[mu3]*q4[nu1]*eta[mu1, mu4]*eta[mu2, nu2]*eta[nu3, nu4])/8 + (q1[mu3]*q1[mu4]*eta[mu1, nu1]*eta[mu2, nu2]*eta[nu3, nu4])/4 + (q2[mu3]*q2[mu4]*eta[mu1, nu1]*eta[mu2, nu2]*eta[nu3, nu4])/4 - (q3[mu4]*q4[mu3]*eta[mu1, nu1]*eta[mu2, nu2]*eta[nu3, nu4])/8 + (q1[nu2]*q2[nu1]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu3, nu4])/8 - (q3[nu1]*q3[nu2]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu3, nu4])/4 - (q3[nu2]*q4[nu1]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu3, nu4])/8 - (q3[nu1]*q4[nu2]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu3, nu4])/8 - (q4[nu1]*q4[nu2]*eta[mu1, mu2]*eta[mu3, mu4]*eta[nu3, nu4])/4 + (q1[mu2]*q1[nu2]*eta[mu1, nu1]*eta[mu3, mu4]*eta[nu3, nu4])/4 + (q3[mu2]*q3[nu2]*eta[mu1, nu1]*eta[mu3, mu4]*eta[nu3, nu4])/4 + (q3[nu2]*q4[mu2]*eta[mu1, nu1]*eta[mu3, mu4]*eta[nu3, nu4])/8 + (q3[mu2]*q4[nu2]*eta[mu1, nu1]*eta[mu3, mu4]*eta[nu3, nu4])/8 + (q4[mu2]*q4[nu2]*eta[mu1, nu1]*eta[mu3, mu4]*eta[nu3, nu4])/4 + (q1[mu2]*q2[nu1]*eta[mu1, nu2]*eta[mu3, mu4]*eta[nu3, nu4])/8 - (q3[mu2]*q3[nu1]*eta[mu1, nu2]*eta[mu3, mu4]*eta[nu3, nu4])/4 - (q3[nu1]*q4[mu2]*eta[mu1, nu2]*eta[mu3, mu4]*eta[nu3, nu4])/8 - (q3[mu2]*q4[nu1]*eta[mu1, nu2]*eta[mu3, mu4]*eta[nu3, nu4])/8 - (q4[mu2]*q4[nu1]*eta[mu1, nu2]*eta[mu3, mu4]*eta[nu3, nu4])/4 + (q1[nu2]*q2[mu1]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu3, nu4])/8 - (q3[mu1]*q3[nu2]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu3, nu4])/4 - (q3[nu2]*q4[mu1]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu3, nu4])/8 - (q3[mu1]*q4[nu2]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu3, nu4])/8 - (q4[mu1]*q4[nu2]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu3, nu4])/4 + (q2[mu1]*q2[nu1]*eta[mu2, nu2]*eta[mu3, mu4]*eta[nu3, nu4])/4 + (q3[mu1]*q3[nu1]*eta[mu2, nu2]*eta[mu3, mu4]*eta[nu3, nu4])/4 + (q3[nu1]*q4[mu1]*eta[mu2, nu2]*eta[mu3, mu4]*eta[nu3, nu4])/8 + (q3[mu1]*q4[nu1]*eta[mu2, nu2]*eta[mu3, mu4]*eta[nu3, nu4])/8 + (q4[mu1]*q4[nu1]*eta[mu2, nu2]*eta[mu3, mu4]*eta[nu3, nu4])/4 - (q1[nu2]*q2[mu4]*eta[mu1, mu2]*eta[mu3, nu1]*eta[nu3, nu4])/8 - (q1[mu4]*q3[nu2]*eta[mu1, mu2]*eta[mu3, nu1]*eta[nu3, nu4])/8 - (q2[mu4]*q3[nu2]*eta[mu1, mu2]*eta[mu3, nu1]*eta[nu3, nu4])/8 - (q1[mu4]*q4[nu2]*eta[mu1, mu2]*eta[mu3, nu1]*eta[nu3, nu4])/8 - (q2[mu4]*q4[nu2]*eta[mu1, mu2]*eta[mu3, nu1]*eta[nu3, nu4])/8 - (q3[mu4]*q4[nu2]*eta[mu1, mu2]*eta[mu3, nu1]*eta[nu3, nu4])/8 - (q1[mu2]*q1[nu2]*eta[mu1, mu4]*eta[mu3, nu1]*eta[nu3, nu4])/4 - (q1[nu2]*q3[mu2]*eta[mu1, mu4]*eta[mu3, nu1]*eta[nu3, nu4])/8 - (q1[mu2]*q3[nu2]*eta[mu1, mu4]*eta[mu3, nu1]*eta[nu3, nu4])/8 - (q3[mu2]*q3[nu2]*eta[mu1, mu4]*eta[mu3, nu1]*eta[nu3, nu4])/4 - (q1[nu2]*q4[mu2]*eta[mu1, mu4]*eta[mu3, nu1]*eta[nu3, nu4])/8 - (q3[nu2]*q4[mu2]*eta[mu1, mu4]*eta[mu3, nu1]*eta[nu3, nu4])/8 - (q1[mu2]*q4[nu2]*eta[mu1, mu4]*eta[mu3, nu1]*eta[nu3, nu4])/8 - (q3[mu2]*q4[nu2]*eta[mu1, mu4]*eta[mu3, nu1]*eta[nu3, nu4])/8 - (q4[mu2]*q4[nu2]*eta[mu1, mu4]*eta[mu3, nu1]*eta[nu3, nu4])/4 - (q1[mu2]*q2[mu4]*eta[mu1, nu2]*eta[mu3, nu1]*eta[nu3, nu4])/8 - (q1[mu4]*q3[mu2]*eta[mu1, nu2]*eta[mu3, nu1]*eta[nu3, nu4])/8 - (q2[mu4]*q3[mu2]*eta[mu1, nu2]*eta[mu3, nu1]*eta[nu3, nu4])/8 - (q1[mu4]*q4[mu2]*eta[mu1, nu2]*eta[mu3, nu1]*eta[nu3, nu4])/8 - (q2[mu4]*q4[mu2]*eta[mu1, nu2]*eta[mu3, nu1]*eta[nu3, nu4])/8 - (q3[mu4]*q4[mu2]*eta[mu1, nu2]*eta[mu3, nu1]*eta[nu3, nu4])/8 - (q1[nu2]*q2[mu1]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu3, nu4])/8 - (q1[nu2]*q3[mu1]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu3, nu4])/8 - (q2[mu1]*q3[nu2]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu3, nu4])/8 - (q1[nu2]*q4[mu1]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu3, nu4])/8 - (q3[nu2]*q4[mu1]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu3, nu4])/8 - (q2[mu1]*q4[nu2]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu3, nu4])/8 - (q2[mu1]*q2[mu4]*eta[mu2, nu2]*eta[mu3, nu1]*eta[nu3, nu4])/4 + (q1[mu4]*q3[mu1]*eta[mu2, nu2]*eta[mu3, nu1]*eta[nu3, nu4])/8 + (q1[mu4]*q4[mu1]*eta[mu2, nu2]*eta[mu3, nu1]*eta[nu3, nu4])/8 + (q3[mu4]*q4[mu1]*eta[mu2, nu2]*eta[mu3, nu1]*eta[nu3, nu4])/8 - (q1[mu4]*q2[nu1]*eta[mu1, mu2]*eta[mu3, nu2]*eta[nu3, nu4])/8 - (q1[mu4]*q3[nu1]*eta[mu1, mu2]*eta[mu3, nu2]*eta[nu3, nu4])/8 - (q2[mu4]*q3[nu1]*eta[mu1, mu2]*eta[mu3, nu2]*eta[nu3, nu4])/8 - (q1[mu4]*q4[nu1]*eta[mu1, mu2]*eta[mu3, nu2]*eta[nu3, nu4])/8 - (q2[mu4]*q4[nu1]*eta[mu1, mu2]*eta[mu3, nu2]*eta[nu3, nu4])/8 - (q3[mu4]*q4[nu1]*eta[mu1, mu2]*eta[mu3, nu2]*eta[nu3, nu4])/8 - (q1[mu2]*q2[nu1]*eta[mu1, mu4]*eta[mu3, nu2]*eta[nu3, nu4])/8 - (q2[nu1]*q3[mu2]*eta[mu1, mu4]*eta[mu3, nu2]*eta[nu3, nu4])/8 - (q1[mu2]*q3[nu1]*eta[mu1, mu4]*eta[mu3, nu2]*eta[nu3, nu4])/8 - (q2[nu1]*q4[mu2]*eta[mu1, mu4]*eta[mu3, nu2]*eta[nu3, nu4])/8 - (q3[nu1]*q4[mu2]*eta[mu1, mu4]*eta[mu3, nu2]*eta[nu3, nu4])/8 - (q1[mu2]*q4[nu1]*eta[mu1, mu4]*eta[mu3, nu2]*eta[nu3, nu4])/8 - (q1[mu2]*q1[mu4]*eta[mu1, nu1]*eta[mu3, nu2]*eta[nu3, nu4])/4 + (q2[mu4]*q3[mu2]*eta[mu1, nu1]*eta[mu3, nu2]*eta[nu3, nu4])/8 + (q2[mu4]*q4[mu2]*eta[mu1, nu1]*eta[mu3, nu2]*eta[nu3, nu4])/8 + (q3[mu4]*q4[mu2]*eta[mu1, nu1]*eta[mu3, nu2]*eta[nu3, nu4])/8 - (q2[mu1]*q2[nu1]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu3, nu4])/4 - (q2[nu1]*q3[mu1]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu3, nu4])/8 - (q2[mu1]*q3[nu1]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu3, nu4])/8 - (q3[mu1]*q3[nu1]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu3, nu4])/4 - (q2[nu1]*q4[mu1]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu3, nu4])/8 - (q3[nu1]*q4[mu1]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu3, nu4])/8 - (q2[mu1]*q4[nu1]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu3, nu4])/8 - (q3[mu1]*q4[nu1]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu3, nu4])/8 - (q4[mu1]*q4[nu1]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu3, nu4])/4 - (q1[mu4]*q2[mu1]*eta[mu2, nu1]*eta[mu3, nu2]*eta[nu3, nu4])/8 - (q1[mu4]*q3[mu1]*eta[mu2, nu1]*eta[mu3, nu2]*eta[nu3, nu4])/8 - (q2[mu4]*q3[mu1]*eta[mu2, nu1]*eta[mu3, nu2]*eta[nu3, nu4])/8 - (q1[mu4]*q4[mu1]*eta[mu2, nu1]*eta[mu3, nu2]*eta[nu3, nu4])/8 - (q2[mu4]*q4[mu1]*eta[mu2, nu1]*eta[mu3, nu2]*eta[nu3, nu4])/8 - (q3[mu4]*q4[mu1]*eta[mu2, nu1]*eta[mu3, nu2]*eta[nu3, nu4])/8 - (q1[nu2]*q2[mu3]*eta[mu1, mu2]*eta[mu4, nu1]*eta[nu3, nu4])/8 - (q1[mu3]*q3[nu2]*eta[mu1, mu2]*eta[mu4, nu1]*eta[nu3, nu4])/8 - (q2[mu3]*q3[nu2]*eta[mu1, mu2]*eta[mu4, nu1]*eta[nu3, nu4])/8 - (q3[nu2]*q4[mu3]*eta[mu1, mu2]*eta[mu4, nu1]*eta[nu3, nu4])/8 - (q1[mu3]*q4[nu2]*eta[mu1, mu2]*eta[mu4, nu1]*eta[nu3, nu4])/8 - (q2[mu3]*q4[nu2]*eta[mu1, mu2]*eta[mu4, nu1]*eta[nu3, nu4])/8 - (q1[mu2]*q1[nu2]*eta[mu1, mu3]*eta[mu4, nu1]*eta[nu3, nu4])/4 - (q1[nu2]*q3[mu2]*eta[mu1, mu3]*eta[mu4, nu1]*eta[nu3, nu4])/8 - (q1[mu2]*q3[nu2]*eta[mu1, mu3]*eta[mu4, nu1]*eta[nu3, nu4])/8 - (q3[mu2]*q3[nu2]*eta[mu1, mu3]*eta[mu4, nu1]*eta[nu3, nu4])/4 - (q1[nu2]*q4[mu2]*eta[mu1, mu3]*eta[mu4, nu1]*eta[nu3, nu4])/8 - (q3[nu2]*q4[mu2]*eta[mu1, mu3]*eta[mu4, nu1]*eta[nu3, nu4])/8 - (q1[mu2]*q4[nu2]*eta[mu1, mu3]*eta[mu4, nu1]*eta[nu3, nu4])/8 - (q3[mu2]*q4[nu2]*eta[mu1, mu3]*eta[mu4, nu1]*eta[nu3, nu4])/8 - (q4[mu2]*q4[nu2]*eta[mu1, mu3]*eta[mu4, nu1]*eta[nu3, nu4])/4 - (q1[mu2]*q2[mu3]*eta[mu1, nu2]*eta[mu4, nu1]*eta[nu3, nu4])/8 - (q1[mu3]*q3[mu2]*eta[mu1, nu2]*eta[mu4, nu1]*eta[nu3, nu4])/8 - (q2[mu3]*q3[mu2]*eta[mu1, nu2]*eta[mu4, nu1]*eta[nu3, nu4])/8 - (q1[mu3]*q4[mu2]*eta[mu1, nu2]*eta[mu4, nu1]*eta[nu3, nu4])/8 - (q2[mu3]*q4[mu2]*eta[mu1, nu2]*eta[mu4, nu1]*eta[nu3, nu4])/8 - (q3[mu2]*q4[mu3]*eta[mu1, nu2]*eta[mu4, nu1]*eta[nu3, nu4])/8 - (q1[nu2]*q2[mu1]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu3, nu4])/8 - (q1[nu2]*q3[mu1]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu3, nu4])/8 - (q2[mu1]*q3[nu2]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu3, nu4])/8 - (q1[nu2]*q4[mu1]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu3, nu4])/8 - (q2[mu1]*q4[nu2]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu3, nu4])/8 - (q3[mu1]*q4[nu2]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu3, nu4])/8 - (q2[mu1]*q2[mu3]*eta[mu2, nu2]*eta[mu4, nu1]*eta[nu3, nu4])/4 + (q1[mu3]*q3[mu1]*eta[mu2, nu2]*eta[mu4, nu1]*eta[nu3, nu4])/8 + (q1[mu3]*q4[mu1]*eta[mu2, nu2]*eta[mu4, nu1]*eta[nu3, nu4])/8 + (q3[mu1]*q4[mu3]*eta[mu2, nu2]*eta[mu4, nu1]*eta[nu3, nu4])/8 - (q1[mu2]*q2[mu1]*eta[mu3, nu2]*eta[mu4, nu1]*eta[nu3, nu4])/8 - (q1[mu2]*q3[mu1]*eta[mu3, nu2]*eta[mu4, nu1]*eta[nu3, nu4])/8 - (q2[mu1]*q3[mu2]*eta[mu3, nu2]*eta[mu4, nu1]*eta[nu3, nu4])/8 - (q1[mu2]*q4[mu1]*eta[mu3, nu2]*eta[mu4, nu1]*eta[nu3, nu4])/8 - (q2[mu1]*q4[mu2]*eta[mu3, nu2]*eta[mu4, nu1]*eta[nu3, nu4])/8 - (q3[mu1]*q4[mu2]*eta[mu3, nu2]*eta[mu4, nu1]*eta[nu3, nu4])/8 - (q1[mu3]*q2[nu1]*eta[mu1, mu2]*eta[mu4, nu2]*eta[nu3, nu4])/8 - (q1[mu3]*q3[nu1]*eta[mu1, mu2]*eta[mu4, nu2]*eta[nu3, nu4])/8 - (q2[mu3]*q3[nu1]*eta[mu1, mu2]*eta[mu4, nu2]*eta[nu3, nu4])/8 - (q3[nu1]*q4[mu3]*eta[mu1, mu2]*eta[mu4, nu2]*eta[nu3, nu4])/8 - (q1[mu3]*q4[nu1]*eta[mu1, mu2]*eta[mu4, nu2]*eta[nu3, nu4])/8 - (q2[mu3]*q4[nu1]*eta[mu1, mu2]*eta[mu4, nu2]*eta[nu3, nu4])/8 - (q1[mu2]*q2[nu1]*eta[mu1, mu3]*eta[mu4, nu2]*eta[nu3, nu4])/8 - (q2[nu1]*q3[mu2]*eta[mu1, mu3]*eta[mu4, nu2]*eta[nu3, nu4])/8 - (q1[mu2]*q3[nu1]*eta[mu1, mu3]*eta[mu4, nu2]*eta[nu3, nu4])/8 - (q2[nu1]*q4[mu2]*eta[mu1, mu3]*eta[mu4, nu2]*eta[nu3, nu4])/8 - (q1[mu2]*q4[nu1]*eta[mu1, mu3]*eta[mu4, nu2]*eta[nu3, nu4])/8 - (q3[mu2]*q4[nu1]*eta[mu1, mu3]*eta[mu4, nu2]*eta[nu3, nu4])/8 - (q1[mu2]*q1[mu3]*eta[mu1, nu1]*eta[mu4, nu2]*eta[nu3, nu4])/4 + (q2[mu3]*q3[mu2]*eta[mu1, nu1]*eta[mu4, nu2]*eta[nu3, nu4])/8 + (q2[mu3]*q4[mu2]*eta[mu1, nu1]*eta[mu4, nu2]*eta[nu3, nu4])/8 + (q3[mu2]*q4[mu3]*eta[mu1, nu1]*eta[mu4, nu2]*eta[nu3, nu4])/8 - (q2[mu1]*q2[nu1]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu3, nu4])/4 - (q2[nu1]*q3[mu1]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu3, nu4])/8 - (q2[mu1]*q3[nu1]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu3, nu4])/8 - (q3[mu1]*q3[nu1]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu3, nu4])/4 - (q2[nu1]*q4[mu1]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu3, nu4])/8 - (q3[nu1]*q4[mu1]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu3, nu4])/8 - (q2[mu1]*q4[nu1]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu3, nu4])/8 - (q3[mu1]*q4[nu1]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu3, nu4])/8 - (q4[mu1]*q4[nu1]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu3, nu4])/4 - (q1[mu3]*q2[mu1]*eta[mu2, nu1]*eta[mu4, nu2]*eta[nu3, nu4])/8 - (q1[mu3]*q3[mu1]*eta[mu2, nu1]*eta[mu4, nu2]*eta[nu3, nu4])/8 - (q2[mu3]*q3[mu1]*eta[mu2, nu1]*eta[mu4, nu2]*eta[nu3, nu4])/8 - (q1[mu3]*q4[mu1]*eta[mu2, nu1]*eta[mu4, nu2]*eta[nu3, nu4])/8 - (q2[mu3]*q4[mu1]*eta[mu2, nu1]*eta[mu4, nu2]*eta[nu3, nu4])/8 - (q3[mu1]*q4[mu3]*eta[mu2, nu1]*eta[mu4, nu2]*eta[nu3, nu4])/8 - (q1[mu2]*q2[mu1]*eta[mu3, nu1]*eta[mu4, nu2]*eta[nu3, nu4])/8 - (q1[mu2]*q3[mu1]*eta[mu3, nu1]*eta[mu4, nu2]*eta[nu3, nu4])/8 - (q2[mu1]*q3[mu2]*eta[mu3, nu1]*eta[mu4, nu2]*eta[nu3, nu4])/8 - (q1[mu2]*q4[mu1]*eta[mu3, nu1]*eta[mu4, nu2]*eta[nu3, nu4])/8 - (q3[mu2]*q4[mu1]*eta[mu3, nu1]*eta[mu4, nu2]*eta[nu3, nu4])/8 - (q2[mu1]*q4[mu2]*eta[mu3, nu1]*eta[mu4, nu2]*eta[nu3, nu4])/8 - (q1[mu3]*q1[mu4]*eta[mu1, mu2]*eta[nu1, nu2]*eta[nu3, nu4])/4 - (q1[mu4]*q2[mu3]*eta[mu1, mu2]*eta[nu1, nu2]*eta[nu3, nu4])/8 - (q1[mu3]*q2[mu4]*eta[mu1, mu2]*eta[nu1, nu2]*eta[nu3, nu4])/8 - (q2[mu3]*q2[mu4]*eta[mu1, mu2]*eta[nu1, nu2]*eta[nu3, nu4])/4 + (q3[mu4]*q4[mu3]*eta[mu1, mu2]*eta[nu1, nu2]*eta[nu3, nu4])/8 - (q1[mu2]*q2[mu4]*eta[mu1, mu3]*eta[nu1, nu2]*eta[nu3, nu4])/8 - (q1[mu4]*q3[mu2]*eta[mu1, mu3]*eta[nu1, nu2]*eta[nu3, nu4])/8 - (q2[mu4]*q3[mu2]*eta[mu1, mu3]*eta[nu1, nu2]*eta[nu3, nu4])/8 - (q1[mu4]*q4[mu2]*eta[mu1, mu3]*eta[nu1, nu2]*eta[nu3, nu4])/8 - (q2[mu4]*q4[mu2]*eta[mu1, mu3]*eta[nu1, nu2]*eta[nu3, nu4])/8 - (q3[mu4]*q4[mu2]*eta[mu1, mu3]*eta[nu1, nu2]*eta[nu3, nu4])/8 - (q1[mu2]*q2[mu3]*eta[mu1, mu4]*eta[nu1, nu2]*eta[nu3, nu4])/8 - (q1[mu3]*q3[mu2]*eta[mu1, mu4]*eta[nu1, nu2]*eta[nu3, nu4])/8 - (q2[mu3]*q3[mu2]*eta[mu1, mu4]*eta[nu1, nu2]*eta[nu3, nu4])/8 - (q1[mu3]*q4[mu2]*eta[mu1, mu4]*eta[nu1, nu2]*eta[nu3, nu4])/8 - (q2[mu3]*q4[mu2]*eta[mu1, mu4]*eta[nu1, nu2]*eta[nu3, nu4])/8 - (q3[mu2]*q4[mu3]*eta[mu1, mu4]*eta[nu1, nu2]*eta[nu3, nu4])/8 - (q1[mu4]*q2[mu1]*eta[mu2, mu3]*eta[nu1, nu2]*eta[nu3, nu4])/8 - (q1[mu4]*q3[mu1]*eta[mu2, mu3]*eta[nu1, nu2]*eta[nu3, nu4])/8 - (q2[mu4]*q3[mu1]*eta[mu2, mu3]*eta[nu1, nu2]*eta[nu3, nu4])/8 - (q1[mu4]*q4[mu1]*eta[mu2, mu3]*eta[nu1, nu2]*eta[nu3, nu4])/8 - (q2[mu4]*q4[mu1]*eta[mu2, mu3]*eta[nu1, nu2]*eta[nu3, nu4])/8 - (q3[mu4]*q4[mu1]*eta[mu2, mu3]*eta[nu1, nu2]*eta[nu3, nu4])/8 - (q1[mu3]*q2[mu1]*eta[mu2, mu4]*eta[nu1, nu2]*eta[nu3, nu4])/8 - (q1[mu3]*q3[mu1]*eta[mu2, mu4]*eta[nu1, nu2]*eta[nu3, nu4])/8 - (q2[mu3]*q3[mu1]*eta[mu2, mu4]*eta[nu1, nu2]*eta[nu3, nu4])/8 - (q1[mu3]*q4[mu1]*eta[mu2, mu4]*eta[nu1, nu2]*eta[nu3, nu4])/8 - (q2[mu3]*q4[mu1]*eta[mu2, mu4]*eta[nu1, nu2]*eta[nu3, nu4])/8 - (q3[mu1]*q4[mu3]*eta[mu2, mu4]*eta[nu1, nu2]*eta[nu3, nu4])/8 + (q1[mu2]*q2[mu1]*eta[mu3, mu4]*eta[nu1, nu2]*eta[nu3, nu4])/8 - (q3[mu1]*q3[mu2]*eta[mu3, mu4]*eta[nu1, nu2]*eta[nu3, nu4])/4 - (q3[mu2]*q4[mu1]*eta[mu3, mu4]*eta[nu1, nu2]*eta[nu3, nu4])/8 - (q3[mu1]*q4[mu2]*eta[mu3, mu4]*eta[nu1, nu2]*eta[nu3, nu4])/8 - (q4[mu1]*q4[mu2]*eta[mu3, mu4]*eta[nu1, nu2]*eta[nu3, nu4])/4 - (eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, nu2]*eta[mu4, nu1]*dot[q1, q2])/4 + (eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, nu2]*eta[mu4, nu1]*dot[q1, q2])/8 + (eta[mu1, nu4]*eta[mu2, nu2]*eta[mu3, nu3]*eta[mu4, nu1]*dot[q1, q2])/4 - (eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, nu3]*eta[mu4, nu1]*dot[q1, q2])/8 - (eta[mu1, nu3]*eta[mu2, nu2]*eta[mu3, nu4]*eta[mu4, nu1]*dot[q1, q2])/4 + (eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, nu4]*eta[mu4, nu1]*dot[q1, q2])/8 + (eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, nu1]*eta[mu4, nu2]*dot[q1, q2])/8 - (eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, nu1]*eta[mu4, nu2]*dot[q1, q2])/4 - (eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, nu3]*eta[mu4, nu2]*dot[q1, q2])/8 + (eta[mu1, nu1]*eta[mu2, nu4]*eta[mu3, nu3]*eta[mu4, nu2]*dot[q1, q2])/4 + (eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, nu4]*eta[mu4, nu2]*dot[q1, q2])/8 - (eta[mu1, nu1]*eta[mu2, nu3]*eta[mu3, nu4]*eta[mu4, nu2]*dot[q1, q2])/4 - (eta[mu1, nu4]*eta[mu2, nu2]*eta[mu3, nu1]*eta[mu4, nu3]*dot[q1, q2])/4 + (eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, nu1]*eta[mu4, nu3]*dot[q1, q2])/8 + (eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, nu2]*eta[mu4, nu3]*dot[q1, q2])/8 - (eta[mu1, nu1]*eta[mu2, nu4]*eta[mu3, nu2]*eta[mu4, nu3]*dot[q1, q2])/4 - (eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, nu4]*eta[mu4, nu3]*dot[q1, q2])/8 + (eta[mu1, nu1]*eta[mu2, nu2]*eta[mu3, nu4]*eta[mu4, nu3]*dot[q1, q2])/4 + (eta[mu1, nu3]*eta[mu2, nu2]*eta[mu3, nu1]*eta[mu4, nu4]*dot[q1, q2])/4 - (eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, nu1]*eta[mu4, nu4]*dot[q1, q2])/8 - (eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, nu2]*eta[mu4, nu4]*dot[q1, q2])/8 + (eta[mu1, nu1]*eta[mu2, nu3]*eta[mu3, nu2]*eta[mu4, nu4]*dot[q1, q2])/4 + (eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, nu3]*eta[mu4, nu4]*dot[q1, q2])/8 - (eta[mu1, nu1]*eta[mu2, nu2]*eta[mu3, nu3]*eta[mu4, nu4]*dot[q1, q2])/4 + (eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu1, nu2]*dot[q1, q2])/8 + (eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu1, nu2]*dot[q1, q2])/8 - (eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu3]*eta[nu1, nu2]*dot[q1, q2])/8 - (eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu3]*eta[nu1, nu2]*dot[q1, q2])/8 + (eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu1, nu2]*dot[q1, q2])/8 + (eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu4]*eta[nu1, nu2]*dot[q1, q2])/8 + (eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu1, nu2]*dot[q1, q2])/8 + (eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu3]*eta[nu1, nu2]*dot[q1, q2])/8 - (eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu3]*eta[nu1, nu2]*dot[q1, q2])/8 - (eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu4]*eta[nu1, nu2]*dot[q1, q2])/8 - (eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu4]*eta[nu1, nu2]*dot[q1, q2])/8 + (eta[mu1, mu2]*eta[mu3, nu3]*eta[mu4, nu4]*eta[nu1, nu2]*dot[q1, q2])/8 - (eta[mu1, nu4]*eta[mu2, nu2]*eta[mu3, mu4]*eta[nu1, nu3]*dot[q1, q2])/4 + (eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu1, nu3]*dot[q1, q2])/8 + (eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu1, nu3]*dot[q1, q2])/8 + (eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu2]*eta[nu1, nu3]*dot[q1, q2])/8 + (eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu1, nu3]*dot[q1, q2])/8 - (eta[mu1, mu4]*eta[mu2, nu2]*eta[mu3, nu4]*eta[nu1, nu3]*dot[q1, q2])/4 + (eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu1, nu3]*dot[q1, q2])/8 - (eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu2]*eta[nu1, nu3]*dot[q1, q2])/4 + (eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu2]*eta[nu1, nu3]*dot[q1, q2])/8 - (eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu4]*eta[nu1, nu3]*dot[q1, q2])/8 + (eta[mu1, mu3]*eta[mu2, nu2]*eta[mu4, nu4]*eta[nu1, nu3]*dot[q1, q2])/4 - (eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu4]*eta[nu1, nu3]*dot[q1, q2])/8 - (eta[mu1, nu3]*eta[mu2, nu2]*eta[mu3, mu4]*eta[nu1, nu4]*dot[q1, q2])/4 + (eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu1, nu4]*dot[q1, q2])/8 + (eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu1, nu4]*dot[q1, q2])/8 - (eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu2]*eta[nu1, nu4]*dot[q1, q2])/4 - (eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu3]*eta[nu1, nu4]*dot[q1, q2])/8 + (eta[mu1, mu4]*eta[mu2, nu2]*eta[mu3, nu3]*eta[nu1, nu4]*dot[q1, q2])/4 + (eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu1, nu4]*dot[q1, q2])/8 + (eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu2]*eta[nu1, nu4]*dot[q1, q2])/8 - (eta[mu1, mu2]*eta[mu3, nu3]*eta[mu4, nu2]*eta[nu1, nu4]*dot[q1, q2])/8 + (eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu1, nu4]*dot[q1, q2])/8 - (eta[mu1, mu3]*eta[mu2, nu2]*eta[mu4, nu3]*eta[nu1, nu4]*dot[q1, q2])/4 + (eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu3]*eta[nu1, nu4]*dot[q1, q2])/8 + (eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu2, nu3]*dot[q1, q2])/8 - (eta[mu1, nu1]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu2, nu3]*dot[q1, q2])/4 + (eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu2, nu3]*dot[q1, q2])/8 + (eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu1]*eta[nu2, nu3]*dot[q1, q2])/8 - (eta[mu1, nu1]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu2, nu3]*dot[q1, q2])/4 + (eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu4]*eta[nu2, nu3]*dot[q1, q2])/8 - (eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu2, nu3]*dot[q1, q2])/4 + (eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu1]*eta[nu2, nu3]*dot[q1, q2])/8 + (eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu1]*eta[nu2, nu3]*dot[q1, q2])/8 + (eta[mu1, nu1]*eta[mu2, mu3]*eta[mu4, nu4]*eta[nu2, nu3]*dot[q1, q2])/4 - (eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu4]*eta[nu2, nu3]*dot[q1, q2])/8 - (eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu4]*eta[nu2, nu3]*dot[q1, q2])/8 - (eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu4]*eta[nu2, nu3]*dot[q1, q2])/4 + (eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu4]*eta[nu2, nu3]*dot[q1, q2])/8 + (eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu4]*eta[nu2, nu3]*dot[q1, q2])/8 + (eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu2, nu4]*dot[q1, q2])/8 - (eta[mu1, nu1]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu2, nu4]*dot[q1, q2])/4 - (eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu2, nu4]*dot[q1, q2])/4 + (eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu1]*eta[nu2, nu4]*dot[q1, q2])/8 + (eta[mu1, nu1]*eta[mu2, mu4]*eta[mu3, nu3]*eta[nu2, nu4]*dot[q1, q2])/4 - (eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu3]*eta[nu2, nu4]*dot[q1, q2])/8 + (eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu2, nu4]*dot[q1, q2])/8 + (eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu1]*eta[nu2, nu4]*dot[q1, q2])/8 - (eta[mu1, mu2]*eta[mu3, nu3]*eta[mu4, nu1]*eta[nu2, nu4]*dot[q1, q2])/8 - (eta[mu1, nu1]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu2, nu4]*dot[q1, q2])/4 + (eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu3]*eta[nu2, nu4]*dot[q1, q2])/8 + (eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu3]*eta[nu2, nu4]*dot[q1, q2])/8 + (eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu3]*eta[nu2, nu4]*dot[q1, q2])/8 - (eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu3]*eta[nu2, nu4]*dot[q1, q2])/4 + (eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu3]*eta[nu2, nu4]*dot[q1, q2])/8 - (eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu3, nu4]*dot[q1, q2])/8 + (eta[mu1, nu1]*eta[mu2, nu2]*eta[mu3, mu4]*eta[nu3, nu4]*dot[q1, q2])/4 + (eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu3, nu4]*dot[q1, q2])/8 - (eta[mu1, mu4]*eta[mu2, nu2]*eta[mu3, nu1]*eta[nu3, nu4]*dot[q1, q2])/4 - (eta[mu1, nu1]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu3, nu4]*dot[q1, q2])/4 + (eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu2]*eta[nu3, nu4]*dot[q1, q2])/8 + (eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu3, nu4]*dot[q1, q2])/8 - (eta[mu1, mu3]*eta[mu2, nu2]*eta[mu4, nu1]*eta[nu3, nu4]*dot[q1, q2])/4 + (eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu1]*eta[nu3, nu4]*dot[q1, q2])/8 - (eta[mu1, nu1]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu3, nu4]*dot[q1, q2])/4 + (eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu2]*eta[nu3, nu4]*dot[q1, q2])/8 + (eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu2]*eta[nu3, nu4]*dot[q1, q2])/8 + (eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu2]*eta[nu3, nu4]*dot[q1, q2])/8 + (eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu2]*eta[nu3, nu4]*dot[q1, q2])/8 - (eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu2]*eta[nu3, nu4]*dot[q1, q2])/8 - (eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, nu2]*eta[mu4, nu1]*dot[q1, q3])/4 + (eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, nu2]*eta[mu4, nu1]*dot[q1, q3])/8 + (eta[mu1, nu4]*eta[mu2, nu2]*eta[mu3, nu3]*eta[mu4, nu1]*dot[q1, q3])/4 - (eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, nu3]*eta[mu4, nu1]*dot[q1, q3])/4 - (eta[mu1, nu3]*eta[mu2, nu2]*eta[mu3, nu4]*eta[mu4, nu1]*dot[q1, q3])/8 + (eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, nu4]*eta[mu4, nu1]*dot[q1, q3])/8 + (eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, nu1]*eta[mu4, nu2]*dot[q1, q3])/8 - (eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, nu1]*eta[mu4, nu2]*dot[q1, q3])/8 - (eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, nu3]*eta[mu4, nu2]*dot[q1, q3])/4 + (eta[mu1, nu1]*eta[mu2, nu4]*eta[mu3, nu3]*eta[mu4, nu2]*dot[q1, q3])/4 + (eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, nu4]*eta[mu4, nu2]*dot[q1, q3])/8 - (eta[mu1, nu1]*eta[mu2, nu3]*eta[mu3, nu4]*eta[mu4, nu2]*dot[q1, q3])/4 - (eta[mu1, nu4]*eta[mu2, nu2]*eta[mu3, nu1]*eta[mu4, nu3]*dot[q1, q3])/8 + (eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, nu1]*eta[mu4, nu3]*dot[q1, q3])/8 + (eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, nu2]*eta[mu4, nu3]*dot[q1, q3])/8 - (eta[mu1, nu1]*eta[mu2, nu4]*eta[mu3, nu2]*eta[mu4, nu3]*dot[q1, q3])/4 - (eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, nu4]*eta[mu4, nu3]*dot[q1, q3])/4 + (eta[mu1, nu1]*eta[mu2, nu2]*eta[mu3, nu4]*eta[mu4, nu3]*dot[q1, q3])/4 + (eta[mu1, nu3]*eta[mu2, nu2]*eta[mu3, nu1]*eta[mu4, nu4]*dot[q1, q3])/8 - (eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, nu1]*eta[mu4, nu4]*dot[q1, q3])/8 - (eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, nu2]*eta[mu4, nu4]*dot[q1, q3])/8 + (eta[mu1, nu1]*eta[mu2, nu3]*eta[mu3, nu2]*eta[mu4, nu4]*dot[q1, q3])/4 + (eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, nu3]*eta[mu4, nu4]*dot[q1, q3])/4 - (eta[mu1, nu1]*eta[mu2, nu2]*eta[mu3, nu3]*eta[mu4, nu4]*dot[q1, q3])/4 + (eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu1, nu2]*dot[q1, q3])/8 + (eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu1, nu2]*dot[q1, q3])/8 - (eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu3]*eta[nu1, nu2]*dot[q1, q3])/4 - (eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu3]*eta[nu1, nu2]*dot[q1, q3])/4 + (eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu1, nu2]*dot[q1, q3])/8 + (eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu4]*eta[nu1, nu2]*dot[q1, q3])/8 + (eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu1, nu2]*dot[q1, q3])/8 + (eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu3]*eta[nu1, nu2]*dot[q1, q3])/8 - (eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu3]*eta[nu1, nu2]*dot[q1, q3])/4 - (eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu4]*eta[nu1, nu2]*dot[q1, q3])/8 - (eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu4]*eta[nu1, nu2]*dot[q1, q3])/8 + (eta[mu1, mu2]*eta[mu3, nu3]*eta[mu4, nu4]*eta[nu1, nu2]*dot[q1, q3])/4 - (eta[mu1, nu4]*eta[mu2, nu2]*eta[mu3, mu4]*eta[nu1, nu3]*dot[q1, q3])/8 + (eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu1, nu3]*dot[q1, q3])/8 + (eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu1, nu3]*dot[q1, q3])/8 + (eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu2]*eta[nu1, nu3]*dot[q1, q3])/8 + (eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu1, nu3]*dot[q1, q3])/8 - (eta[mu1, mu4]*eta[mu2, nu2]*eta[mu3, nu4]*eta[nu1, nu3]*dot[q1, q3])/8 + (eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu1, nu3]*dot[q1, q3])/8 - (eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu2]*eta[nu1, nu3]*dot[q1, q3])/8 + (eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu2]*eta[nu1, nu3]*dot[q1, q3])/8 - (eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu4]*eta[nu1, nu3]*dot[q1, q3])/8 + (eta[mu1, mu3]*eta[mu2, nu2]*eta[mu4, nu4]*eta[nu1, nu3]*dot[q1, q3])/8 - (eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu4]*eta[nu1, nu3]*dot[q1, q3])/8 - (eta[mu1, nu3]*eta[mu2, nu2]*eta[mu3, mu4]*eta[nu1, nu4]*dot[q1, q3])/8 + (eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu1, nu4]*dot[q1, q3])/8 + (eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu1, nu4]*dot[q1, q3])/8 - (eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu2]*eta[nu1, nu4]*dot[q1, q3])/4 - (eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu3]*eta[nu1, nu4]*dot[q1, q3])/4 + (eta[mu1, mu4]*eta[mu2, nu2]*eta[mu3, nu3]*eta[nu1, nu4]*dot[q1, q3])/4 + (eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu1, nu4]*dot[q1, q3])/8 + (eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu2]*eta[nu1, nu4]*dot[q1, q3])/8 - (eta[mu1, mu2]*eta[mu3, nu3]*eta[mu4, nu2]*eta[nu1, nu4]*dot[q1, q3])/4 + (eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu1, nu4]*dot[q1, q3])/8 - (eta[mu1, mu3]*eta[mu2, nu2]*eta[mu4, nu3]*eta[nu1, nu4]*dot[q1, q3])/8 + (eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu3]*eta[nu1, nu4]*dot[q1, q3])/8 + (eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu2, nu3]*dot[q1, q3])/8 - (eta[mu1, nu1]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu2, nu3]*dot[q1, q3])/4 + (eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu2, nu3]*dot[q1, q3])/8 + (eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu1]*eta[nu2, nu3]*dot[q1, q3])/8 - (eta[mu1, nu1]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu2, nu3]*dot[q1, q3])/4 + (eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu4]*eta[nu2, nu3]*dot[q1, q3])/8 - (eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu2, nu3]*dot[q1, q3])/4 + (eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu1]*eta[nu2, nu3]*dot[q1, q3])/8 + (eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu1]*eta[nu2, nu3]*dot[q1, q3])/8 + (eta[mu1, nu1]*eta[mu2, mu3]*eta[mu4, nu4]*eta[nu2, nu3]*dot[q1, q3])/4 - (eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu4]*eta[nu2, nu3]*dot[q1, q3])/8 - (eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu4]*eta[nu2, nu3]*dot[q1, q3])/8 - (eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu4]*eta[nu2, nu3]*dot[q1, q3])/4 + (eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu4]*eta[nu2, nu3]*dot[q1, q3])/8 + (eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu4]*eta[nu2, nu3]*dot[q1, q3])/8 + (eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu2, nu4]*dot[q1, q3])/8 - (eta[mu1, nu1]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu2, nu4]*dot[q1, q3])/4 - (eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu2, nu4]*dot[q1, q3])/8 + (eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu1]*eta[nu2, nu4]*dot[q1, q3])/8 + (eta[mu1, nu1]*eta[mu2, mu4]*eta[mu3, nu3]*eta[nu2, nu4]*dot[q1, q3])/4 - (eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu3]*eta[nu2, nu4]*dot[q1, q3])/4 + (eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu2, nu4]*dot[q1, q3])/8 + (eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu1]*eta[nu2, nu4]*dot[q1, q3])/8 - (eta[mu1, mu2]*eta[mu3, nu3]*eta[mu4, nu1]*eta[nu2, nu4]*dot[q1, q3])/4 - (eta[mu1, nu1]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu2, nu4]*dot[q1, q3])/4 + (eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu3]*eta[nu2, nu4]*dot[q1, q3])/8 + (eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu3]*eta[nu2, nu4]*dot[q1, q3])/8 + (eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu3]*eta[nu2, nu4]*dot[q1, q3])/8 - (eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu3]*eta[nu2, nu4]*dot[q1, q3])/8 + (eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu3]*eta[nu2, nu4]*dot[q1, q3])/8 - (eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu3, nu4]*dot[q1, q3])/4 + (eta[mu1, nu1]*eta[mu2, nu2]*eta[mu3, mu4]*eta[nu3, nu4]*dot[q1, q3])/4 + (eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu3, nu4]*dot[q1, q3])/8 - (eta[mu1, mu4]*eta[mu2, nu2]*eta[mu3, nu1]*eta[nu3, nu4]*dot[q1, q3])/8 - (eta[mu1, nu1]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu3, nu4]*dot[q1, q3])/4 + (eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu2]*eta[nu3, nu4]*dot[q1, q3])/8 + (eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu3, nu4]*dot[q1, q3])/8 - (eta[mu1, mu3]*eta[mu2, nu2]*eta[mu4, nu1]*eta[nu3, nu4]*dot[q1, q3])/8 + (eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu1]*eta[nu3, nu4]*dot[q1, q3])/8 - (eta[mu1, nu1]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu3, nu4]*dot[q1, q3])/4 + (eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu2]*eta[nu3, nu4]*dot[q1, q3])/8 + (eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu2]*eta[nu3, nu4]*dot[q1, q3])/8 + (eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu2]*eta[nu3, nu4]*dot[q1, q3])/8 + (eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu2]*eta[nu3, nu4]*dot[q1, q3])/8 - (eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu2]*eta[nu3, nu4]*dot[q1, q3])/4 - (eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, nu2]*eta[mu4, nu1]*dot[q1, q4])/8 + (eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, nu2]*eta[mu4, nu1]*dot[q1, q4])/8 + (eta[mu1, nu4]*eta[mu2, nu2]*eta[mu3, nu3]*eta[mu4, nu1]*dot[q1, q4])/8 - (eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, nu3]*eta[mu4, nu1]*dot[q1, q4])/8 - (eta[mu1, nu3]*eta[mu2, nu2]*eta[mu3, nu4]*eta[mu4, nu1]*dot[q1, q4])/8 + (eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, nu4]*eta[mu4, nu1]*dot[q1, q4])/8 + (eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, nu1]*eta[mu4, nu2]*dot[q1, q4])/8 - (eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, nu1]*eta[mu4, nu2]*dot[q1, q4])/4 - (eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, nu3]*eta[mu4, nu2]*dot[q1, q4])/8 + (eta[mu1, nu1]*eta[mu2, nu4]*eta[mu3, nu3]*eta[mu4, nu2]*dot[q1, q4])/4 + (eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, nu4]*eta[mu4, nu2]*dot[q1, q4])/8 - (eta[mu1, nu1]*eta[mu2, nu3]*eta[mu3, nu4]*eta[mu4, nu2]*dot[q1, q4])/4 - (eta[mu1, nu4]*eta[mu2, nu2]*eta[mu3, nu1]*eta[mu4, nu3]*dot[q1, q4])/8 + (eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, nu1]*eta[mu4, nu3]*dot[q1, q4])/8 + (eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, nu2]*eta[mu4, nu3]*dot[q1, q4])/8 - (eta[mu1, nu1]*eta[mu2, nu4]*eta[mu3, nu2]*eta[mu4, nu3]*dot[q1, q4])/4 - (eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, nu4]*eta[mu4, nu3]*dot[q1, q4])/4 + (eta[mu1, nu1]*eta[mu2, nu2]*eta[mu3, nu4]*eta[mu4, nu3]*dot[q1, q4])/4 + (eta[mu1, nu3]*eta[mu2, nu2]*eta[mu3, nu1]*eta[mu4, nu4]*dot[q1, q4])/4 - (eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, nu1]*eta[mu4, nu4]*dot[q1, q4])/4 - (eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, nu2]*eta[mu4, nu4]*dot[q1, q4])/4 + (eta[mu1, nu1]*eta[mu2, nu3]*eta[mu3, nu2]*eta[mu4, nu4]*dot[q1, q4])/4 + (eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, nu3]*eta[mu4, nu4]*dot[q1, q4])/4 - (eta[mu1, nu1]*eta[mu2, nu2]*eta[mu3, nu3]*eta[mu4, nu4]*dot[q1, q4])/4 + (eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu1, nu2]*dot[q1, q4])/8 + (eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu1, nu2]*dot[q1, q4])/8 - (eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu3]*eta[nu1, nu2]*dot[q1, q4])/8 - (eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu3]*eta[nu1, nu2]*dot[q1, q4])/8 + (eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu1, nu2]*dot[q1, q4])/8 + (eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu4]*eta[nu1, nu2]*dot[q1, q4])/8 + (eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu1, nu2]*dot[q1, q4])/8 + (eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu3]*eta[nu1, nu2]*dot[q1, q4])/8 - (eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu3]*eta[nu1, nu2]*dot[q1, q4])/4 - (eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu4]*eta[nu1, nu2]*dot[q1, q4])/4 - (eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu4]*eta[nu1, nu2]*dot[q1, q4])/4 + (eta[mu1, mu2]*eta[mu3, nu3]*eta[mu4, nu4]*eta[nu1, nu2]*dot[q1, q4])/4 - (eta[mu1, nu4]*eta[mu2, nu2]*eta[mu3, mu4]*eta[nu1, nu3]*dot[q1, q4])/8 + (eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu1, nu3]*dot[q1, q4])/8 + (eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu1, nu3]*dot[q1, q4])/8 + (eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu2]*eta[nu1, nu3]*dot[q1, q4])/8 + (eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu1, nu3]*dot[q1, q4])/8 - (eta[mu1, mu4]*eta[mu2, nu2]*eta[mu3, nu4]*eta[nu1, nu3]*dot[q1, q4])/8 + (eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu1, nu3]*dot[q1, q4])/8 - (eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu2]*eta[nu1, nu3]*dot[q1, q4])/4 + (eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu2]*eta[nu1, nu3]*dot[q1, q4])/8 - (eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu4]*eta[nu1, nu3]*dot[q1, q4])/4 + (eta[mu1, mu3]*eta[mu2, nu2]*eta[mu4, nu4]*eta[nu1, nu3]*dot[q1, q4])/4 - (eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu4]*eta[nu1, nu3]*dot[q1, q4])/4 - (eta[mu1, nu3]*eta[mu2, nu2]*eta[mu3, mu4]*eta[nu1, nu4]*dot[q1, q4])/8 + (eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu1, nu4]*dot[q1, q4])/8 + (eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu1, nu4]*dot[q1, q4])/8 - (eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu2]*eta[nu1, nu4]*dot[q1, q4])/8 - (eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu3]*eta[nu1, nu4]*dot[q1, q4])/8 + (eta[mu1, mu4]*eta[mu2, nu2]*eta[mu3, nu3]*eta[nu1, nu4]*dot[q1, q4])/8 + (eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu1, nu4]*dot[q1, q4])/8 + (eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu2]*eta[nu1, nu4]*dot[q1, q4])/8 - (eta[mu1, mu2]*eta[mu3, nu3]*eta[mu4, nu2]*eta[nu1, nu4]*dot[q1, q4])/8 + (eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu1, nu4]*dot[q1, q4])/8 - (eta[mu1, mu3]*eta[mu2, nu2]*eta[mu4, nu3]*eta[nu1, nu4]*dot[q1, q4])/8 + (eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu3]*eta[nu1, nu4]*dot[q1, q4])/8 + (eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu2, nu3]*dot[q1, q4])/8 - (eta[mu1, nu1]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu2, nu3]*dot[q1, q4])/4 + (eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu2, nu3]*dot[q1, q4])/8 + (eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu1]*eta[nu2, nu3]*dot[q1, q4])/8 - (eta[mu1, nu1]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu2, nu3]*dot[q1, q4])/4 + (eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu4]*eta[nu2, nu3]*dot[q1, q4])/8 - (eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu2, nu3]*dot[q1, q4])/8 + (eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu1]*eta[nu2, nu3]*dot[q1, q4])/8 + (eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu1]*eta[nu2, nu3]*dot[q1, q4])/8 + (eta[mu1, nu1]*eta[mu2, mu3]*eta[mu4, nu4]*eta[nu2, nu3]*dot[q1, q4])/4 - (eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu4]*eta[nu2, nu3]*dot[q1, q4])/4 - (eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu4]*eta[nu2, nu3]*dot[q1, q4])/4 - (eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu4]*eta[nu2, nu3]*dot[q1, q4])/8 + (eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu4]*eta[nu2, nu3]*dot[q1, q4])/8 + (eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu4]*eta[nu2, nu3]*dot[q1, q4])/8 + (eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu2, nu4]*dot[q1, q4])/8 - (eta[mu1, nu1]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu2, nu4]*dot[q1, q4])/4 - (eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu2, nu4]*dot[q1, q4])/4 + (eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu1]*eta[nu2, nu4]*dot[q1, q4])/8 + (eta[mu1, nu1]*eta[mu2, mu4]*eta[mu3, nu3]*eta[nu2, nu4]*dot[q1, q4])/4 - (eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu3]*eta[nu2, nu4]*dot[q1, q4])/8 + (eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu2, nu4]*dot[q1, q4])/8 + (eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu1]*eta[nu2, nu4]*dot[q1, q4])/8 - (eta[mu1, mu2]*eta[mu3, nu3]*eta[mu4, nu1]*eta[nu2, nu4]*dot[q1, q4])/8 - (eta[mu1, nu1]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu2, nu4]*dot[q1, q4])/4 + (eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu3]*eta[nu2, nu4]*dot[q1, q4])/8 + (eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu3]*eta[nu2, nu4]*dot[q1, q4])/8 + (eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu3]*eta[nu2, nu4]*dot[q1, q4])/8 - (eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu3]*eta[nu2, nu4]*dot[q1, q4])/4 + (eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu3]*eta[nu2, nu4]*dot[q1, q4])/8 - (eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu3, nu4]*dot[q1, q4])/4 + (eta[mu1, nu1]*eta[mu2, nu2]*eta[mu3, mu4]*eta[nu3, nu4]*dot[q1, q4])/4 + (eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu3, nu4]*dot[q1, q4])/8 - (eta[mu1, mu4]*eta[mu2, nu2]*eta[mu3, nu1]*eta[nu3, nu4]*dot[q1, q4])/8 - (eta[mu1, nu1]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu3, nu4]*dot[q1, q4])/4 + (eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu2]*eta[nu3, nu4]*dot[q1, q4])/8 + (eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu3, nu4]*dot[q1, q4])/8 - (eta[mu1, mu3]*eta[mu2, nu2]*eta[mu4, nu1]*eta[nu3, nu4]*dot[q1, q4])/8 + (eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu1]*eta[nu3, nu4]*dot[q1, q4])/8 - (eta[mu1, nu1]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu3, nu4]*dot[q1, q4])/4 + (eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu2]*eta[nu3, nu4]*dot[q1, q4])/8 + (eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu2]*eta[nu3, nu4]*dot[q1, q4])/8 + (eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu2]*eta[nu3, nu4]*dot[q1, q4])/8 + (eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu2]*eta[nu3, nu4]*dot[q1, q4])/8 - (eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu2]*eta[nu3, nu4]*dot[q1, q4])/4 - (eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, nu2]*eta[mu4, nu1]*dot[q2, q3])/8 + (eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, nu2]*eta[mu4, nu1]*dot[q2, q3])/8 + (eta[mu1, nu4]*eta[mu2, nu2]*eta[mu3, nu3]*eta[mu4, nu1]*dot[q2, q3])/4 - (eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, nu3]*eta[mu4, nu1]*dot[q2, q3])/4 - (eta[mu1, nu3]*eta[mu2, nu2]*eta[mu3, nu4]*eta[mu4, nu1]*dot[q2, q3])/4 + (eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, nu4]*eta[mu4, nu1]*dot[q2, q3])/8 + (eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, nu1]*eta[mu4, nu2]*dot[q2, q3])/8 - (eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, nu1]*eta[mu4, nu2]*dot[q2, q3])/4 - (eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, nu3]*eta[mu4, nu2]*dot[q2, q3])/4 + (eta[mu1, nu1]*eta[mu2, nu4]*eta[mu3, nu3]*eta[mu4, nu2]*dot[q2, q3])/4 + (eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, nu4]*eta[mu4, nu2]*dot[q2, q3])/8 - (eta[mu1, nu1]*eta[mu2, nu3]*eta[mu3, nu4]*eta[mu4, nu2]*dot[q2, q3])/8 - (eta[mu1, nu4]*eta[mu2, nu2]*eta[mu3, nu1]*eta[mu4, nu3]*dot[q2, q3])/4 + (eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, nu1]*eta[mu4, nu3]*dot[q2, q3])/8 + (eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, nu2]*eta[mu4, nu3]*dot[q2, q3])/8 - (eta[mu1, nu1]*eta[mu2, nu4]*eta[mu3, nu2]*eta[mu4, nu3]*dot[q2, q3])/8 - (eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, nu4]*eta[mu4, nu3]*dot[q2, q3])/4 + (eta[mu1, nu1]*eta[mu2, nu2]*eta[mu3, nu4]*eta[mu4, nu3]*dot[q2, q3])/4 + (eta[mu1, nu3]*eta[mu2, nu2]*eta[mu3, nu1]*eta[mu4, nu4]*dot[q2, q3])/4 - (eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, nu1]*eta[mu4, nu4]*dot[q2, q3])/8 - (eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, nu2]*eta[mu4, nu4]*dot[q2, q3])/8 + (eta[mu1, nu1]*eta[mu2, nu3]*eta[mu3, nu2]*eta[mu4, nu4]*dot[q2, q3])/8 + (eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, nu3]*eta[mu4, nu4]*dot[q2, q3])/4 - (eta[mu1, nu1]*eta[mu2, nu2]*eta[mu3, nu3]*eta[mu4, nu4]*dot[q2, q3])/4 + (eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu1, nu2]*dot[q2, q3])/8 + (eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu1, nu2]*dot[q2, q3])/8 - (eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu3]*eta[nu1, nu2]*dot[q2, q3])/4 - (eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu3]*eta[nu1, nu2]*dot[q2, q3])/4 + (eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu1, nu2]*dot[q2, q3])/8 + (eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu4]*eta[nu1, nu2]*dot[q2, q3])/8 + (eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu1, nu2]*dot[q2, q3])/8 + (eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu3]*eta[nu1, nu2]*dot[q2, q3])/8 - (eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu3]*eta[nu1, nu2]*dot[q2, q3])/4 - (eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu4]*eta[nu1, nu2]*dot[q2, q3])/8 - (eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu4]*eta[nu1, nu2]*dot[q2, q3])/8 + (eta[mu1, mu2]*eta[mu3, nu3]*eta[mu4, nu4]*eta[nu1, nu2]*dot[q2, q3])/4 - (eta[mu1, nu4]*eta[mu2, nu2]*eta[mu3, mu4]*eta[nu1, nu3]*dot[q2, q3])/4 + (eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu1, nu3]*dot[q2, q3])/8 + (eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu1, nu3]*dot[q2, q3])/8 + (eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu2]*eta[nu1, nu3]*dot[q2, q3])/8 + (eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu1, nu3]*dot[q2, q3])/8 - (eta[mu1, mu4]*eta[mu2, nu2]*eta[mu3, nu4]*eta[nu1, nu3]*dot[q2, q3])/4 + (eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu1, nu3]*dot[q2, q3])/8 - (eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu2]*eta[nu1, nu3]*dot[q2, q3])/4 + (eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu2]*eta[nu1, nu3]*dot[q2, q3])/8 - (eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu4]*eta[nu1, nu3]*dot[q2, q3])/8 + (eta[mu1, mu3]*eta[mu2, nu2]*eta[mu4, nu4]*eta[nu1, nu3]*dot[q2, q3])/4 - (eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu4]*eta[nu1, nu3]*dot[q2, q3])/8 - (eta[mu1, nu3]*eta[mu2, nu2]*eta[mu3, mu4]*eta[nu1, nu4]*dot[q2, q3])/4 + (eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu1, nu4]*dot[q2, q3])/8 + (eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu1, nu4]*dot[q2, q3])/8 - (eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu2]*eta[nu1, nu4]*dot[q2, q3])/8 - (eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu3]*eta[nu1, nu4]*dot[q2, q3])/4 + (eta[mu1, mu4]*eta[mu2, nu2]*eta[mu3, nu3]*eta[nu1, nu4]*dot[q2, q3])/4 + (eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu1, nu4]*dot[q2, q3])/8 + (eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu2]*eta[nu1, nu4]*dot[q2, q3])/8 - (eta[mu1, mu2]*eta[mu3, nu3]*eta[mu4, nu2]*eta[nu1, nu4]*dot[q2, q3])/4 + (eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu1, nu4]*dot[q2, q3])/8 - (eta[mu1, mu3]*eta[mu2, nu2]*eta[mu4, nu3]*eta[nu1, nu4]*dot[q2, q3])/4 + (eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu3]*eta[nu1, nu4]*dot[q2, q3])/8 + (eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu2, nu3]*dot[q2, q3])/8 - (eta[mu1, nu1]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu2, nu3]*dot[q2, q3])/8 + (eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu2, nu3]*dot[q2, q3])/8 + (eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu1]*eta[nu2, nu3]*dot[q2, q3])/8 - (eta[mu1, nu1]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu2, nu3]*dot[q2, q3])/8 + (eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu4]*eta[nu2, nu3]*dot[q2, q3])/8 - (eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu2, nu3]*dot[q2, q3])/8 + (eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu1]*eta[nu2, nu3]*dot[q2, q3])/8 + (eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu1]*eta[nu2, nu3]*dot[q2, q3])/8 + (eta[mu1, nu1]*eta[mu2, mu3]*eta[mu4, nu4]*eta[nu2, nu3]*dot[q2, q3])/8 - (eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu4]*eta[nu2, nu3]*dot[q2, q3])/8 - (eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu4]*eta[nu2, nu3]*dot[q2, q3])/8 - (eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu4]*eta[nu2, nu3]*dot[q2, q3])/8 + (eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu4]*eta[nu2, nu3]*dot[q2, q3])/8 + (eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu4]*eta[nu2, nu3]*dot[q2, q3])/8 + (eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu2, nu4]*dot[q2, q3])/8 - (eta[mu1, nu1]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu2, nu4]*dot[q2, q3])/8 - (eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu2, nu4]*dot[q2, q3])/4 + (eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu1]*eta[nu2, nu4]*dot[q2, q3])/8 + (eta[mu1, nu1]*eta[mu2, mu4]*eta[mu3, nu3]*eta[nu2, nu4]*dot[q2, q3])/4 - (eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu3]*eta[nu2, nu4]*dot[q2, q3])/4 + (eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu2, nu4]*dot[q2, q3])/8 + (eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu1]*eta[nu2, nu4]*dot[q2, q3])/8 - (eta[mu1, mu2]*eta[mu3, nu3]*eta[mu4, nu1]*eta[nu2, nu4]*dot[q2, q3])/4 - (eta[mu1, nu1]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu2, nu4]*dot[q2, q3])/8 + (eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu3]*eta[nu2, nu4]*dot[q2, q3])/8 + (eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu3]*eta[nu2, nu4]*dot[q2, q3])/8 + (eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu3]*eta[nu2, nu4]*dot[q2, q3])/8 - (eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu3]*eta[nu2, nu4]*dot[q2, q3])/4 + (eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu3]*eta[nu2, nu4]*dot[q2, q3])/8 - (eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu3, nu4]*dot[q2, q3])/4 + (eta[mu1, nu1]*eta[mu2, nu2]*eta[mu3, mu4]*eta[nu3, nu4]*dot[q2, q3])/4 + (eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu3, nu4]*dot[q2, q3])/8 - (eta[mu1, mu4]*eta[mu2, nu2]*eta[mu3, nu1]*eta[nu3, nu4]*dot[q2, q3])/4 - (eta[mu1, nu1]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu3, nu4]*dot[q2, q3])/8 + (eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu2]*eta[nu3, nu4]*dot[q2, q3])/8 + (eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu3, nu4]*dot[q2, q3])/8 - (eta[mu1, mu3]*eta[mu2, nu2]*eta[mu4, nu1]*eta[nu3, nu4]*dot[q2, q3])/4 + (eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu1]*eta[nu3, nu4]*dot[q2, q3])/8 - (eta[mu1, nu1]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu3, nu4]*dot[q2, q3])/8 + (eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu2]*eta[nu3, nu4]*dot[q2, q3])/8 + (eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu2]*eta[nu3, nu4]*dot[q2, q3])/8 + (eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu2]*eta[nu3, nu4]*dot[q2, q3])/8 + (eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu2]*eta[nu3, nu4]*dot[q2, q3])/8 - (eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu2]*eta[nu3, nu4]*dot[q2, q3])/4 - (eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, nu2]*eta[mu4, nu1]*dot[q2, q4])/4 + (eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, nu2]*eta[mu4, nu1]*dot[q2, q4])/8 + (eta[mu1, nu4]*eta[mu2, nu2]*eta[mu3, nu3]*eta[mu4, nu1]*dot[q2, q4])/4 - (eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, nu3]*eta[mu4, nu1]*dot[q2, q4])/8 - (eta[mu1, nu3]*eta[mu2, nu2]*eta[mu3, nu4]*eta[mu4, nu1]*dot[q2, q4])/4 + (eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, nu4]*eta[mu4, nu1]*dot[q2, q4])/8 + (eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, nu1]*eta[mu4, nu2]*dot[q2, q4])/8 - (eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, nu1]*eta[mu4, nu2]*dot[q2, q4])/8 - (eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, nu3]*eta[mu4, nu2]*dot[q2, q4])/8 + (eta[mu1, nu1]*eta[mu2, nu4]*eta[mu3, nu3]*eta[mu4, nu2]*dot[q2, q4])/8 + (eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, nu4]*eta[mu4, nu2]*dot[q2, q4])/8 - (eta[mu1, nu1]*eta[mu2, nu3]*eta[mu3, nu4]*eta[mu4, nu2]*dot[q2, q4])/8 - (eta[mu1, nu4]*eta[mu2, nu2]*eta[mu3, nu1]*eta[mu4, nu3]*dot[q2, q4])/4 + (eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, nu1]*eta[mu4, nu3]*dot[q2, q4])/8 + (eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, nu2]*eta[mu4, nu3]*dot[q2, q4])/8 - (eta[mu1, nu1]*eta[mu2, nu4]*eta[mu3, nu2]*eta[mu4, nu3]*dot[q2, q4])/8 - (eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, nu4]*eta[mu4, nu3]*dot[q2, q4])/4 + (eta[mu1, nu1]*eta[mu2, nu2]*eta[mu3, nu4]*eta[mu4, nu3]*dot[q2, q4])/4 + (eta[mu1, nu3]*eta[mu2, nu2]*eta[mu3, nu1]*eta[mu4, nu4]*dot[q2, q4])/4 - (eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, nu1]*eta[mu4, nu4]*dot[q2, q4])/4 - (eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, nu2]*eta[mu4, nu4]*dot[q2, q4])/4 + (eta[mu1, nu1]*eta[mu2, nu3]*eta[mu3, nu2]*eta[mu4, nu4]*dot[q2, q4])/4 + (eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, nu3]*eta[mu4, nu4]*dot[q2, q4])/4 - (eta[mu1, nu1]*eta[mu2, nu2]*eta[mu3, nu3]*eta[mu4, nu4]*dot[q2, q4])/4 + (eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu1, nu2]*dot[q2, q4])/8 + (eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu1, nu2]*dot[q2, q4])/8 - (eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu3]*eta[nu1, nu2]*dot[q2, q4])/8 - (eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu3]*eta[nu1, nu2]*dot[q2, q4])/8 + (eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu1, nu2]*dot[q2, q4])/8 + (eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu4]*eta[nu1, nu2]*dot[q2, q4])/8 + (eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu1, nu2]*dot[q2, q4])/8 + (eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu3]*eta[nu1, nu2]*dot[q2, q4])/8 - (eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu3]*eta[nu1, nu2]*dot[q2, q4])/4 - (eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu4]*eta[nu1, nu2]*dot[q2, q4])/4 - (eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu4]*eta[nu1, nu2]*dot[q2, q4])/4 + (eta[mu1, mu2]*eta[mu3, nu3]*eta[mu4, nu4]*eta[nu1, nu2]*dot[q2, q4])/4 - (eta[mu1, nu4]*eta[mu2, nu2]*eta[mu3, mu4]*eta[nu1, nu3]*dot[q2, q4])/4 + (eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu1, nu3]*dot[q2, q4])/8 + (eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu1, nu3]*dot[q2, q4])/8 + (eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu2]*eta[nu1, nu3]*dot[q2, q4])/8 + (eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu1, nu3]*dot[q2, q4])/8 - (eta[mu1, mu4]*eta[mu2, nu2]*eta[mu3, nu4]*eta[nu1, nu3]*dot[q2, q4])/4 + (eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu1, nu3]*dot[q2, q4])/8 - (eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu2]*eta[nu1, nu3]*dot[q2, q4])/8 + (eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu2]*eta[nu1, nu3]*dot[q2, q4])/8 - (eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu4]*eta[nu1, nu3]*dot[q2, q4])/4 + (eta[mu1, mu3]*eta[mu2, nu2]*eta[mu4, nu4]*eta[nu1, nu3]*dot[q2, q4])/4 - (eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu4]*eta[nu1, nu3]*dot[q2, q4])/4 - (eta[mu1, nu3]*eta[mu2, nu2]*eta[mu3, mu4]*eta[nu1, nu4]*dot[q2, q4])/4 + (eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu1, nu4]*dot[q2, q4])/8 + (eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu1, nu4]*dot[q2, q4])/8 - (eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu2]*eta[nu1, nu4]*dot[q2, q4])/4 - (eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu3]*eta[nu1, nu4]*dot[q2, q4])/8 + (eta[mu1, mu4]*eta[mu2, nu2]*eta[mu3, nu3]*eta[nu1, nu4]*dot[q2, q4])/4 + (eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu1, nu4]*dot[q2, q4])/8 + (eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu2]*eta[nu1, nu4]*dot[q2, q4])/8 - (eta[mu1, mu2]*eta[mu3, nu3]*eta[mu4, nu2]*eta[nu1, nu4]*dot[q2, q4])/8 + (eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu1, nu4]*dot[q2, q4])/8 - (eta[mu1, mu3]*eta[mu2, nu2]*eta[mu4, nu3]*eta[nu1, nu4]*dot[q2, q4])/4 + (eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu3]*eta[nu1, nu4]*dot[q2, q4])/8 + (eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu2, nu3]*dot[q2, q4])/8 - (eta[mu1, nu1]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu2, nu3]*dot[q2, q4])/8 + (eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu2, nu3]*dot[q2, q4])/8 + (eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu1]*eta[nu2, nu3]*dot[q2, q4])/8 - (eta[mu1, nu1]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu2, nu3]*dot[q2, q4])/8 + (eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu4]*eta[nu2, nu3]*dot[q2, q4])/8 - (eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu2, nu3]*dot[q2, q4])/4 + (eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu1]*eta[nu2, nu3]*dot[q2, q4])/8 + (eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu1]*eta[nu2, nu3]*dot[q2, q4])/8 + (eta[mu1, nu1]*eta[mu2, mu3]*eta[mu4, nu4]*eta[nu2, nu3]*dot[q2, q4])/4 - (eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu4]*eta[nu2, nu3]*dot[q2, q4])/4 - (eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu4]*eta[nu2, nu3]*dot[q2, q4])/4 - (eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu4]*eta[nu2, nu3]*dot[q2, q4])/4 + (eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu4]*eta[nu2, nu3]*dot[q2, q4])/8 + (eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu4]*eta[nu2, nu3]*dot[q2, q4])/8 + (eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu2, nu4]*dot[q2, q4])/8 - (eta[mu1, nu1]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu2, nu4]*dot[q2, q4])/8 - (eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu2, nu4]*dot[q2, q4])/8 + (eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu1]*eta[nu2, nu4]*dot[q2, q4])/8 + (eta[mu1, nu1]*eta[mu2, mu4]*eta[mu3, nu3]*eta[nu2, nu4]*dot[q2, q4])/8 - (eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu3]*eta[nu2, nu4]*dot[q2, q4])/8 + (eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu2, nu4]*dot[q2, q4])/8 + (eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu1]*eta[nu2, nu4]*dot[q2, q4])/8 - (eta[mu1, mu2]*eta[mu3, nu3]*eta[mu4, nu1]*eta[nu2, nu4]*dot[q2, q4])/8 - (eta[mu1, nu1]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu2, nu4]*dot[q2, q4])/8 + (eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu3]*eta[nu2, nu4]*dot[q2, q4])/8 + (eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu3]*eta[nu2, nu4]*dot[q2, q4])/8 + (eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu3]*eta[nu2, nu4]*dot[q2, q4])/8 - (eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu3]*eta[nu2, nu4]*dot[q2, q4])/8 + (eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu3]*eta[nu2, nu4]*dot[q2, q4])/8 - (eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu3, nu4]*dot[q2, q4])/4 + (eta[mu1, nu1]*eta[mu2, nu2]*eta[mu3, mu4]*eta[nu3, nu4]*dot[q2, q4])/4 + (eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu3, nu4]*dot[q2, q4])/8 - (eta[mu1, mu4]*eta[mu2, nu2]*eta[mu3, nu1]*eta[nu3, nu4]*dot[q2, q4])/4 - (eta[mu1, nu1]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu3, nu4]*dot[q2, q4])/8 + (eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu2]*eta[nu3, nu4]*dot[q2, q4])/8 + (eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu3, nu4]*dot[q2, q4])/8 - (eta[mu1, mu3]*eta[mu2, nu2]*eta[mu4, nu1]*eta[nu3, nu4]*dot[q2, q4])/4 + (eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu1]*eta[nu3, nu4]*dot[q2, q4])/8 - (eta[mu1, nu1]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu3, nu4]*dot[q2, q4])/8 + (eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu2]*eta[nu3, nu4]*dot[q2, q4])/8 + (eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu2]*eta[nu3, nu4]*dot[q2, q4])/8 + (eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu2]*eta[nu3, nu4]*dot[q2, q4])/8 + (eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu2]*eta[nu3, nu4]*dot[q2, q4])/8 - (eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu2]*eta[nu3, nu4]*dot[q2, q4])/4 - (eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, nu2]*eta[mu4, nu1]*dot[q3, q4])/4 + (eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, nu2]*eta[mu4, nu1]*dot[q3, q4])/8 + (eta[mu1, nu4]*eta[mu2, nu2]*eta[mu3, nu3]*eta[mu4, nu1]*dot[q3, q4])/4 - (eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, nu3]*eta[mu4, nu1]*dot[q3, q4])/4 - (eta[mu1, nu3]*eta[mu2, nu2]*eta[mu3, nu4]*eta[mu4, nu1]*dot[q3, q4])/8 + (eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, nu4]*eta[mu4, nu1]*dot[q3, q4])/8 + (eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, nu1]*eta[mu4, nu2]*dot[q3, q4])/8 - (eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, nu1]*eta[mu4, nu2]*dot[q3, q4])/4 - (eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, nu3]*eta[mu4, nu2]*dot[q3, q4])/4 + (eta[mu1, nu1]*eta[mu2, nu4]*eta[mu3, nu3]*eta[mu4, nu2]*dot[q3, q4])/4 + (eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, nu4]*eta[mu4, nu2]*dot[q3, q4])/8 - (eta[mu1, nu1]*eta[mu2, nu3]*eta[mu3, nu4]*eta[mu4, nu2]*dot[q3, q4])/8 - (eta[mu1, nu4]*eta[mu2, nu2]*eta[mu3, nu1]*eta[mu4, nu3]*dot[q3, q4])/8 + (eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, nu1]*eta[mu4, nu3]*dot[q3, q4])/8 + (eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, nu2]*eta[mu4, nu3]*dot[q3, q4])/8 - (eta[mu1, nu1]*eta[mu2, nu4]*eta[mu3, nu2]*eta[mu4, nu3]*dot[q3, q4])/8 - (eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, nu4]*eta[mu4, nu3]*dot[q3, q4])/8 + (eta[mu1, nu1]*eta[mu2, nu2]*eta[mu3, nu4]*eta[mu4, nu3]*dot[q3, q4])/8 + (eta[mu1, nu3]*eta[mu2, nu2]*eta[mu3, nu1]*eta[mu4, nu4]*dot[q3, q4])/4 - (eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, nu1]*eta[mu4, nu4]*dot[q3, q4])/4 - (eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, nu2]*eta[mu4, nu4]*dot[q3, q4])/4 + (eta[mu1, nu1]*eta[mu2, nu3]*eta[mu3, nu2]*eta[mu4, nu4]*dot[q3, q4])/4 + (eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, nu3]*eta[mu4, nu4]*dot[q3, q4])/4 - (eta[mu1, nu1]*eta[mu2, nu2]*eta[mu3, nu3]*eta[mu4, nu4]*dot[q3, q4])/4 + (eta[mu1, nu4]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu1, nu2]*dot[q3, q4])/8 + (eta[mu1, nu3]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu1, nu2]*dot[q3, q4])/8 - (eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu3]*eta[nu1, nu2]*dot[q3, q4])/4 - (eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu3]*eta[nu1, nu2]*dot[q3, q4])/4 + (eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu1, nu2]*dot[q3, q4])/8 + (eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu4]*eta[nu1, nu2]*dot[q3, q4])/8 + (eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu1, nu2]*dot[q3, q4])/8 + (eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu3]*eta[nu1, nu2]*dot[q3, q4])/8 - (eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu3]*eta[nu1, nu2]*dot[q3, q4])/8 - (eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu4]*eta[nu1, nu2]*dot[q3, q4])/4 - (eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu4]*eta[nu1, nu2]*dot[q3, q4])/4 + (eta[mu1, mu2]*eta[mu3, nu3]*eta[mu4, nu4]*eta[nu1, nu2]*dot[q3, q4])/4 - (eta[mu1, nu4]*eta[mu2, nu2]*eta[mu3, mu4]*eta[nu1, nu3]*dot[q3, q4])/8 + (eta[mu1, nu2]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu1, nu3]*dot[q3, q4])/8 + (eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu1, nu3]*dot[q3, q4])/8 + (eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu2]*eta[nu1, nu3]*dot[q3, q4])/8 + (eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu1, nu3]*dot[q3, q4])/8 - (eta[mu1, mu4]*eta[mu2, nu2]*eta[mu3, nu4]*eta[nu1, nu3]*dot[q3, q4])/8 + (eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu1, nu3]*dot[q3, q4])/8 - (eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu2]*eta[nu1, nu3]*dot[q3, q4])/4 + (eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu2]*eta[nu1, nu3]*dot[q3, q4])/8 - (eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu4]*eta[nu1, nu3]*dot[q3, q4])/4 + (eta[mu1, mu3]*eta[mu2, nu2]*eta[mu4, nu4]*eta[nu1, nu3]*dot[q3, q4])/4 - (eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu4]*eta[nu1, nu3]*dot[q3, q4])/4 - (eta[mu1, nu3]*eta[mu2, nu2]*eta[mu3, mu4]*eta[nu1, nu4]*dot[q3, q4])/8 + (eta[mu1, nu2]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu1, nu4]*dot[q3, q4])/8 + (eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu1, nu4]*dot[q3, q4])/8 - (eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu2]*eta[nu1, nu4]*dot[q3, q4])/4 - (eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu3]*eta[nu1, nu4]*dot[q3, q4])/4 + (eta[mu1, mu4]*eta[mu2, nu2]*eta[mu3, nu3]*eta[nu1, nu4]*dot[q3, q4])/4 + (eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu1, nu4]*dot[q3, q4])/8 + (eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu2]*eta[nu1, nu4]*dot[q3, q4])/8 - (eta[mu1, mu2]*eta[mu3, nu3]*eta[mu4, nu2]*eta[nu1, nu4]*dot[q3, q4])/4 + (eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu1, nu4]*dot[q3, q4])/8 - (eta[mu1, mu3]*eta[mu2, nu2]*eta[mu4, nu3]*eta[nu1, nu4]*dot[q3, q4])/8 + (eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu3]*eta[nu1, nu4]*dot[q3, q4])/8 + (eta[mu1, nu4]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu2, nu3]*dot[q3, q4])/8 - (eta[mu1, nu1]*eta[mu2, nu4]*eta[mu3, mu4]*eta[nu2, nu3]*dot[q3, q4])/8 + (eta[mu1, nu4]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu2, nu3]*dot[q3, q4])/8 + (eta[mu1, mu4]*eta[mu2, nu4]*eta[mu3, nu1]*eta[nu2, nu3]*dot[q3, q4])/8 - (eta[mu1, nu1]*eta[mu2, mu4]*eta[mu3, nu4]*eta[nu2, nu3]*dot[q3, q4])/8 + (eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu4]*eta[nu2, nu3]*dot[q3, q4])/8 - (eta[mu1, nu4]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu2, nu3]*dot[q3, q4])/4 + (eta[mu1, mu3]*eta[mu2, nu4]*eta[mu4, nu1]*eta[nu2, nu3]*dot[q3, q4])/8 + (eta[mu1, mu2]*eta[mu3, nu4]*eta[mu4, nu1]*eta[nu2, nu3]*dot[q3, q4])/8 + (eta[mu1, nu1]*eta[mu2, mu3]*eta[mu4, nu4]*eta[nu2, nu3]*dot[q3, q4])/4 - (eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu4]*eta[nu2, nu3]*dot[q3, q4])/4 - (eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu4]*eta[nu2, nu3]*dot[q3, q4])/4 - (eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu4]*eta[nu2, nu3]*dot[q3, q4])/4 + (eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu4]*eta[nu2, nu3]*dot[q3, q4])/8 + (eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu4]*eta[nu2, nu3]*dot[q3, q4])/8 + (eta[mu1, nu3]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu2, nu4]*dot[q3, q4])/8 - (eta[mu1, nu1]*eta[mu2, nu3]*eta[mu3, mu4]*eta[nu2, nu4]*dot[q3, q4])/8 - (eta[mu1, nu3]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu2, nu4]*dot[q3, q4])/4 + (eta[mu1, mu4]*eta[mu2, nu3]*eta[mu3, nu1]*eta[nu2, nu4]*dot[q3, q4])/8 + (eta[mu1, nu1]*eta[mu2, mu4]*eta[mu3, nu3]*eta[nu2, nu4]*dot[q3, q4])/4 - (eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu3]*eta[nu2, nu4]*dot[q3, q4])/4 + (eta[mu1, nu3]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu2, nu4]*dot[q3, q4])/8 + (eta[mu1, mu3]*eta[mu2, nu3]*eta[mu4, nu1]*eta[nu2, nu4]*dot[q3, q4])/8 - (eta[mu1, mu2]*eta[mu3, nu3]*eta[mu4, nu1]*eta[nu2, nu4]*dot[q3, q4])/4 - (eta[mu1, nu1]*eta[mu2, mu3]*eta[mu4, nu3]*eta[nu2, nu4]*dot[q3, q4])/8 + (eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu3]*eta[nu2, nu4]*dot[q3, q4])/8 + (eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu3]*eta[nu2, nu4]*dot[q3, q4])/8 + (eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu3]*eta[nu2, nu4]*dot[q3, q4])/8 - (eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu3]*eta[nu2, nu4]*dot[q3, q4])/4 + (eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu3]*eta[nu2, nu4]*dot[q3, q4])/8 - (eta[mu1, nu2]*eta[mu2, nu1]*eta[mu3, mu4]*eta[nu3, nu4]*dot[q3, q4])/8 + (eta[mu1, nu1]*eta[mu2, nu2]*eta[mu3, mu4]*eta[nu3, nu4]*dot[q3, q4])/8 + (eta[mu1, nu2]*eta[mu2, mu4]*eta[mu3, nu1]*eta[nu3, nu4]*dot[q3, q4])/8 - (eta[mu1, mu4]*eta[mu2, nu2]*eta[mu3, nu1]*eta[nu3, nu4]*dot[q3, q4])/8 - (eta[mu1, nu1]*eta[mu2, mu4]*eta[mu3, nu2]*eta[nu3, nu4]*dot[q3, q4])/8 + (eta[mu1, mu4]*eta[mu2, nu1]*eta[mu3, nu2]*eta[nu3, nu4]*dot[q3, q4])/8 + (eta[mu1, nu2]*eta[mu2, mu3]*eta[mu4, nu1]*eta[nu3, nu4]*dot[q3, q4])/8 - (eta[mu1, mu3]*eta[mu2, nu2]*eta[mu4, nu1]*eta[nu3, nu4]*dot[q3, q4])/8 + (eta[mu1, mu2]*eta[mu3, nu2]*eta[mu4, nu1]*eta[nu3, nu4]*dot[q3, q4])/8 - (eta[mu1, nu1]*eta[mu2, mu3]*eta[mu4, nu2]*eta[nu3, nu4]*dot[q3, q4])/8 + (eta[mu1, mu3]*eta[mu2, nu1]*eta[mu4, nu2]*eta[nu3, nu4]*dot[q3, q4])/8 + (eta[mu1, mu2]*eta[mu3, nu1]*eta[mu4, nu2]*eta[nu3, nu4]*dot[q3, q4])/8 + (eta[mu1, mu4]*eta[mu2, mu3]*eta[nu1, nu2]*eta[nu3, nu4]*dot[q3, q4])/8 + (eta[mu1, mu3]*eta[mu2, mu4]*eta[nu1, nu2]*eta[nu3, nu4]*dot[q3, q4])/8 - (eta[mu1, mu2]*eta[mu3, mu4]*eta[nu1, nu2]*eta[nu3, nu4]*dot[q3, q4])/8);

(* h^2 chi^2 gravity-probe interaction: Fig. 10(o). *)
V[{h, h, chi, chi}, {{q1_, mu1_, nu1_}, {q2_, mu2_, nu2_}, {p1_}, {p2_}}] := (I*kappa^2/4)*((m^2 + dot[p1, p2])*(eta[mu1, nu2]*eta[mu2, nu1] - eta[mu1, nu1]*eta[mu2, nu2] + eta[mu1, mu2]*eta[nu1, nu2]) - eta[nu1, nu2]*(p1[mu2]*p2[mu1] + p1[mu1]*p2[mu2]) + eta[mu2, nu2]*(p1[nu1]*p2[mu1] + p1[mu1]*p2[nu1]) - eta[mu2, nu1]*(p1[nu2]*p2[mu1] + p1[mu1]*p2[nu2]) - eta[mu1, nu2]*(p1[nu1]*p2[mu2] + p1[mu2]*p2[nu1]) + eta[mu1, nu1]*(p1[nu2]*p2[mu2] + p1[mu2]*p2[nu2]) - eta[mu1, mu2]*(p1[nu2]*p2[nu1] + p1[nu1]*p2[nu2]));

